Confinement, registry and spin in chromium migration between graphene layers

We compare the migration of a single Cr atom on monolayer graphene, between AB-stacked layers and between AA-stacked layers, with one first-principles protocol (PBE+D3(BJ), one cell family, registry anchors and spin-state search). We find three main results. First, on the surface and in the AB gallery Cr stays magnetic and moves almost freely. On the surface the C-C bridge is the minimum in 4x4 and 5x5 cells, and the highest point we sample on a hop lies 10 meV above it (5x5). In the AB gallery Cr sits on the inversion centres of the bilayer, which form a kagome net, and hops between them over 15 meV with a moment of about 4.32 $\mu_B$. Second, in the AA gallery the minimum is a nonmagnetic $\eta^6$-$\eta^6$ sandwich that pulls the layers together. Leaving it requires opening the gallery and switching Cr to a moment of 4-5 $\mu_B$, so we map the path with separately relaxed spin branches. The barrier estimate is 636 meV in a 3x3 cell but 260 and 185 meV in 5x5 cells with the far-field spacing pinned and free, and it is not yet converged. At 300 K, with equal prefactors and if the spin change is not rate-limiting, Cr hops between AA layers 3-4 orders of magnitude more slowly than between AB layers, using the 5x5 AA estimates and the 3x3 AB band. These AA numbers are specific to PBE+D3: an on-site U of 1.0 eV on Cr d already makes the magnetic states the AA ground state. Third, Cr binds 246-666 meV more strongly in AA than in AB registry, so the fast AB hop requires that the layers keep their Bernal registry around Cr.

==> anc/DA2_data/README.md <==
# DA2_data: run records and scripts for "Confinement, registry and spin in chromium migration between graphene layers"

This archive holds every input needed to regenerate the numbers, tables and figures of the paper.

## Contents

- `prod/runs_<host>/<run id>/`: one directory per calculation. `<host>` is `hostA`, `hostB` or `hostC`, the three worker hosts (`hostA` is the gate reference).
  - `task.json`: the full task definition (structure recipe, calculator settings, constraints, spin seed).
  - `result.json`: energy, forces, moments, Cr position, geometry descriptors, status, code and package versions, the host, and SHA-256 hashes of the task and code.
  - `*.traj`: ASE trajectories. `opt.traj` holds the relaxation, `final.traj` the final geometry, `band_final.traj` the CI-NEB bands, and `neb.traj` every band during a CI-NEB run.
  - `neb.log`: the CI-NEB optimiser log (step, highest image energy, largest force).
  - A run that appears under more than one host is a parent geometry relayed to another host as a starting point. The copy that contains `opt.traj` is the producing run.
- `prod/tasks/<stage>/`: task definitions as generated, one directory per stage.
- `prod/make_tasks.py`: the generator. It has one function per stage, and each function's docstring states why the stage was run.
- `prod/run_task.py`, `prod/da2p.py`: run one task with GPAW. The structure builder and constraints are in `da2p.py`.
- `prod/q.py`: the per-host queue runner. `prod/make_guess.py` builds the guided NEB starting bands. `prod/guess/` holds those bands.
- `prod/gate.py`, `prod/results/gate/`: the cross-host reproducibility gate and its results.
- `prod/analyze.py`, `prod/make_paper_assets.py`: build every number, table and figure.
- `paper/main.tex`, `paper/references.bib`: the manuscript source.

The GPAW text logs are not included. They are available from the corresponding authors on request.

## Regenerate the paper's numbers, tables and figures

Requirements: Python 3 with ASE (3.29.0 was used), NumPy and Matplotlib.

```bash
python prod/make_paper_assets.py   # strict: fails if any input run is missing or unconverged
cd paper && tectonic -X compile main.tex
```

One input is deliberately unconverged: the seven-image surface band `C2_mono_n3_neb7` was stopped because its forces oscillated. It has no `result.json`; the script reads its last complete band from `neb.traj` and its forces from `neb.log`, and the paper reports it as unconverged.

The script writes `paper/tables/numbers.tex`, with one LaTeX macro per quoted number; a comment after each macro lists its source run ids. It also writes `paper/tables/numbers.json` (value, unit, source runs and producing host for each macro), the other `paper/tables/*.tex`, and `paper/figures/*.pdf`.

The tables are rebuilt from a fresh extraction of this archive, and the rebuild was checked to give files identical to those in the submitted paper.

## Re-run a calculation

The calculations used GPAW 25.7.0 (plane waves, PBE+D3(BJ) via dftd3-python), ASE 3.29.0 and the default GPAW PAW setups. They ran on three Linux hosts, each of which passed the gate in `prod/results/gate/`. Some tasks name a parent run under `from` and wait for it (`after=` in the queue). Run the tasks in the order of their stages. Run one task with `python prod/run_task.py prod/tasks/<stage>/<id>.json` (under `mpiexec` for MPI); output goes to `prod/runs/<id>/`.

Machine identifiers have been replaced throughout this archive, in file contents and in file and directory names: hostnames, ssh aliases and the original host labels by `hostA`, `hostB` and `hostC`, and home-directory paths by `/home/user/`. Nothing else in the records was changed. The ssh aliases in `prod/pull.sh` are therefore placeholders, and the SHA-256 hashes in `result.json` refer to the task and code files before this replacement.

Task files name parent geometries as `prod/runs/<id>/final.traj`, which is where the producing host kept them. In this archive the same file is at `prod/runs_<host>/<id>/final.traj`. To re-run a task that has a parent, copy or link the parent's directory into `prod/runs/` first.

## License

This archive is distributed with the paper under the Creative Commons Attribution 4.0 International license (CC BY 4.0).


==> anc/DA2_data/paper/main.tex <==
\documentclass[aps,prb,reprint,superscriptaddress,showpacs=false]{revtex4-2}
\usepackage{graphicx}
\usepackage{amsmath}
\usepackage{siunitx}
\usepackage{booktabs}
\usepackage{xcolor}
\usepackage[colorlinks=true,allcolors=blue]{hyperref}

% Every number below is generated from saved run artifacts by prod/make_paper_assets.py.
\input{tables/numbers.tex}

\begin{document}

\title{Confinement, registry and spin in chromium migration between graphene layers}

\author{Mingguang Chen}
\email[Corresponding author: ]{deepgroundingai@gmail.com}
\affiliation{DeepGrounding}
\author{Senfu Zhang}
\email[Corresponding author: ]{zhangsenfu@lzu.edu.cn}
\affiliation{Key Laboratory of Magnetism and Magnetic Functional Materials (Lanzhou University), Ministry of Education, Lanzhou University, Lanzhou 730000, China}

\date{\today}

\begin{abstract}
We compare the migration of a single Cr atom on monolayer graphene, between AB-stacked layers and between AA-stacked layers, with one first-principles protocol (PBE+D3(BJ), one cell family, registry anchors and spin-state search). We find three main results.
First, on the surface and in the AB gallery Cr stays magnetic and moves almost freely. On the surface the C--C bridge is the minimum in $4\times4$ and $5\times5$ cells, and the highest point we sample on a hop lies \dEmonoHopMaxFiveMeV~meV above it ($5\times5$). In the AB gallery Cr sits on the inversion centres of the bilayer, which form a kagome net, and hops between them over \EaABNEB~meV with a moment of about \MABmid~$\mu_\mathrm{B}$.
Second, in the AA gallery the minimum is a nonmagnetic $\eta^6$--$\eta^6$ sandwich that pulls the layers together. Leaving it requires opening the gallery and switching Cr to a moment of 4--5~$\mu_\mathrm{B}$, so we map the path with separately relaxed spin branches. The barrier estimate is \EaAAscanThree~meV in a $3\times3$ cell but \EaAAscanFive{} and \EaAAscanFiveFree~meV in $5\times5$ cells with the far-field spacing pinned and free, and it is not yet converged. At 300~K, with equal prefactors and if the spin change is not rate-limiting, Cr hops between AA layers \dlogkABAAFiveFree--\dlogkABAAFive{} orders of magnitude more slowly than between AB layers, using the $5\times5$ AA estimates and the $3\times3$ AB band. These AA numbers are specific to PBE+D3: an on-site $U$ of 1.0~eV on Cr $d$ already makes the magnetic states the AA ground state.
Third, Cr binds \dEbStackFiveFreeMeV--\dEbStackThreeMeV~meV more strongly in AA than in AB registry, so the fast AB hop requires that the layers keep their Bernal registry around Cr.
\end{abstract}

\maketitle

\section{Introduction}

Chromium forms bis-hexahapto ($\eta^6$-$\eta^6$) complexes that bind two graphitic $\pi$ surfaces, and this chemistry has been used to interconnect graphene and carbon-nanotube networks electrically~\cite{sarkar2011chemsci,chen2016chemmater,chen2017ucr}. During vapour deposition of Cr onto graphene--nanotube--graphene devices, conductance changes appear region by region rather than simultaneously~\cite{chen2017ucr}. That observation raises an atomistic question: how mobile is an isolated Cr atom on a graphene surface compared with Cr confined between two graphene layers, and what does confinement do to its spin?

Several first-principles studies address parts of this question, each with a different protocol.
\begin{itemize}
\item Hardcastle \emph{et al.} computed Cr adatom migration on the exterior surfaces of mono-, bi- and trilayer graphene and found Cr to be highly mobile~\cite{hardcastle2013prb}. The accompanying thesis lists hollow$\to$bridge$\to$hollow barriers of 0.021--0.022~eV for Cr~\cite{hardcastle2014thesis}.
\item Han, Kang and Dai reported a 0.74~eV climbing-image barrier for one Cr atom between AA-stacked layers in a $6\times6$ cell (PBE with D2 dispersion)~\cite{han2018rscadv}.
\item Liao \emph{et al.} listed 0.14~eV for single-Cr diffusion in AB-stacked bilayer graphene~\cite{liao2016pccp}.
\end{itemize}
The electronic structure of ordered Cr-intercalated bilayers has been studied separately~\cite{li2024nanoscale,chen2026tmbg}. Because these barriers were obtained with different codes, cells, dispersion corrections, constraints and spin treatments, the fivefold difference between the AA and AB gallery values cannot be attributed to stacking alone.

Here we compute surface, AA-gallery and AB-gallery migration of a single Cr atom with one protocol. The functional, dispersion correction, cutoff, cell family, registry constraint and spin-state search are the same for all three, so that differences can be attributed to confinement and registry. We follow the Cr moment along each path. In the AA gallery the spin state changes during the hop, so we map that path with separately relaxed spin branches rather than with a single collinear band. We also test the numerical and methodological sensitivity of the results, including the cell size. We do not claim the first calculation of Cr migration in bilayer graphene. Our contribution is a consistent comparison, the spin evolution along the paths, the dependence of the AA barrier on cell size and far-field treatment, and an explicit account of what remains uncertain.

\section{Methods}
\label{sec:methods}

\subsection{Electronic structure}
Calculations use GPAW~\cite{gpaw,gpaw2024} \GPAWversion{} in plane-wave mode with ASE~\cite{ase} \ASEversion{}.
\begin{itemize}
\item \emph{Functional and dispersion.} We use the PBE functional~\cite{pbe} with the D3 dispersion correction~\cite{d3} and Becke--Johnson damping~\cite{d3bj}.
\item \emph{Basis and setups.} The plane-wave cutoff is 450~eV, and the default GPAW PAW setups are used. All calculations are spin-polarized and collinear, without spin--orbit coupling.
\item \emph{Smearing.} Occupations use Fermi--Dirac smearing of 0.05~eV for bilayers and 0.10~eV for the monolayer adatom. With Cr on the $4\times4$ monolayer, self-consistency at 0.05~eV had not converged after 38 iterations (MixerDif) or 106 iterations (MixerSum) when the tests were stopped; at 0.10~eV it converged in 105 iterations. The pristine monolayer reference uses the same 0.10~eV, and the effect of the smearing on the surface barrier is checked at fixed geometry (Sec.~\ref{sec:sens}).
\item \emph{Brillouin zone.} Sampling is $\Gamma$-centred, with $4\times4\times1$ points for the $3\times3$ supercell and $3\times3\times1$ for the $4\times4$ and $5\times5$ supercells. Point-group symmetry is disabled.
\item \emph{Convergence.} SCF thresholds are $10^{-5}$~eV per valence electron for the energy, $10^{-4}$ for the density, $10^{-8}$~eV$^2$ per electron for the eigenstates and 0.005~eV/\AA{} for the forces. Geometries are relaxed with BFGS to a maximum force of 0.02~eV/\AA.
\item \emph{Hubbard correction.} The PBE+U checks add $U=0.5$, 1.0, 1.5 or 3~eV on Cr $d$ through the GPAW setup option.
\end{itemize}

\subsection{Models and constraints}
Supercells are $n\times n$ graphene cells ($n=3,4,5$) with lattice constant 2.467~\AA{} and 16~\AA{} of vacuum along $z$. Bilayers are either AA-stacked (eclipsed) or AB-stacked (Bernal). One Cr atom per cell is placed between the layers (``gallery'') or above a monolayer (``surface'').

The lateral sites are labelled as follows:
\begin{itemize}
\item hollow: hexagon centre of the lower layer;
\item bridge: C--C bond midpoint;
\item top: above a lower-layer carbon;
\item topB: in AB stacking, above a lower-layer carbon that carries an upper-layer carbon.
\end{itemize}
In AB stacking, the midpoint between a top and a hollow site is an inversion centre of the bilayer. We call it ``mid'' (Fig.~\ref{fig:sites}), and an equivalent inversion centre half a lattice vector away ``mid$^\prime$''. We checked numerically that inverting the pristine AB structure about mid maps every carbon onto a carbon to within $10^{-14}$~\AA.

\begin{figure*}
\includegraphics[width=\textwidth]{figures/fig_sites.pdf}
\caption{\label{fig:sites}Top views of the $3\times3$ cells. Grey: lower graphene layer (in AA the upper layer is directly above it); orange: upper layer of AB. Blue points are relaxed Cr positions taken from the run records, and blue lines the CI-NEB paths. (a) AA gallery, hollow$\to$bridge$\to$hollow$^\prime$. (b) AB gallery. The purple dotted net joins the inversion centres of the bilayer that do not lie on an atom pair. It is computed from the relaxed pristine host and forms a kagome net. The hop is mid$\to$mid$^\prime$ between neighbouring centres. (c) Surface. Solid: the $3\times3$ CI-NEB path. Dashed: the bridge$\to$top segment sampled in the larger cells (Sec.~\ref{sec:sens}).}
\end{figure*}

\emph{Registry anchors.} One far-field carbon in each layer has its in-plane coordinates fixed. This prevents rigid sliding and translation without biasing the local relaxation. All other coordinates are free unless stated, so AA results are at fixed AA registry.

\emph{Site energies.} Some site energies are obtained by relaxing with the Cr in-plane coordinates held on the site; the height and all host coordinates are free. We use this constraint for the AA scan points, the $5\times5$ bridges, the free $4\times4$ AA bridge, and the larger-cell surface top sites and points between bridge and top. The other sites were relaxed without it. Without the constraint Cr can slide away from a site whose symmetry the cell does not fully preserve, and some of our early larger-cell runs did so. The script that builds the tables therefore checks every unconstrained relaxation and rejects any run in which Cr moved more than 0.1~\AA{} in plane. Minimum searches are exempt from this check. A site energy difference, such as bridge minus hollow, is not a migration barrier. Barriers in this paper come only from the CI-NEB bands, the AA scan envelope and the sampled surface hop, and each is labelled as such.

\emph{Far-field spacing.} In the $4\times4$ and $5\times5$ cells we use two far-field treatments.
\begin{itemize}
\item ``Free'': all host heights relax.
\item ``Pinned'': carbon heights beyond a lateral radius of 4.5~\AA{} ($4\times4$) or 5.0~\AA{} ($5\times5$) from the cell centre are held at the relaxed pristine interlayer spacing. Every Cr site is at least 3.8~\AA{} from a pinned carbon.
\end{itemize}
In a periodic cell with one Cr, the free treatment lets the whole gallery open, whereas the pinned treatment confines the opening to the neighbourhood of Cr. Neither is guaranteed to bound the dilute limit, so we report both and treat their spread as an uncertainty.

\subsection{Spin states}
Sites were relaxed from several initial Cr moments between 0 and 6~$\mu_\mathrm{B}$; these are seeds, not assumptions. For the sites discussed below, the seeds converge to a single state within \AAhollowSeedSpreadMeV~meV (AA hollow), \AAbridgeSeedSpreadMeV~meV (AA bridge) and \ABmidSeedSpreadMeV~meV (AB mid). States that a free relaxation does not reach were computed with the total moment fixed ($M=0$, 2 or 4~$\mu_\mathrm{B}$).

Binding energies are $E_b = E(\text{host+Cr}) - E(\text{host}) - E(\text{Cr})$. The isolated Cr atom is computed in its high-spin ($^7S$, 6~$\mu_\mathrm{B}$) state in a 14~\AA{} box. Runs that fail self-consistency are reported as failures and not used.

\subsection{Migration paths}
\emph{Surface and AB gallery.} Paths on the surface and in the AB gallery keep their spin state (Table~\ref{tab:neb}). For these we use climbing-image nudged elastic band (CI-NEB) calculations~\cite{henkelman2000cineb,henkelman2000tangent} with three moving images, converged to 0.05~eV/\AA. As a check on the discretisation, we recomputed both bands with seven moving images and a 0.02~eV/\AA{} threshold, started from the converged three-image bands with a midpoint inserted between neighbouring images. The AB band converged; the surface band did not (Sec.~\ref{sec:paths}).
\begin{itemize}
\item \emph{AB.} The endpoints are the relaxed final geometries of the two mid-site stability tests (Sec.~\ref{sec:sites}), and the initial band uses IDPP interpolation~\cite{smidstrup2014idpp}. The interlayer gap is nearly the same along this hop.
\item \emph{Surface.} The initial band is piecewise linear through the separately relaxed bridge.
\end{itemize}
We avoided IDPP wherever the gap must change along the path. IDPP keeps the gap of the endpoints, so in a test band for the AA gallery it squeezed Cr at the midpoint and raised that image by several eV.

Each image has its own spin seed. We check that the band endpoints reproduce the separately relaxed minima; $\delta_\mathrm{end}$ in Table~\ref{tab:neb} is the largest deviation.

\emph{AA gallery.} The AA minimum is nonmagnetic, whereas the bridge is magnetic (Sec.~\ref{sec:sites}). A collinear CI-NEB band started from per-image seeds did not represent the change: its climbing image stayed on the magnetic branch and drifted toward the hollow. We therefore scan the hollow$\to$bridge segment, which lies on a mirror line of the AA bilayer. The Cr in-plane position is held at hollow $+f\,(\text{bridge}-\text{hollow})$, every other coordinate is relaxed, and each spin branch is relaxed separately:
\begin{itemize}
\item $M=0$: total moment fixed at 0, starting from the relaxed hollow;
\item magnetic: free moment, seeded with 4 or 5~$\mu_\mathrm{B}$, starting from the relaxed bridge or from a relaxed magnetic scan point;
\item in the $4\times4$ cell also $M=2$: total moment fixed at 2~$\mu_\mathrm{B}$.
\end{itemize}
The barrier estimate $E_\mathrm{env}$ is the highest point of the lower envelope of these branches at the sampled $f$. It is a sampled value, not a bound. The crossing between branches is only bracketed by the sampled points, and between two samples the envelope can lie above both. As a check on the sampling, we also report the crossing of straight lines through the two lowest branches at the bracketing points. $E_\mathrm{env}$ also does not locate the minimum-energy crossing point between the spin surfaces, and paths off the mirror line may be lower.

\subsection{Rates}
Hop rates at $T=\KinT$~K are estimated as $k=\nu\exp(-E_a/k_BT)$ with $\nu$ between $10^{12}$ and $10^{13}$~s$^{-1}$. We did not compute the prefactor~\cite{vineyard1957}; the range is a typical one.

\subsection{Hosts and reproducibility}
Runs were distributed over three Linux hosts: two aarch64 and one x86\_64, all with the same GPAW version and byte-identical PAW setup files.
\begin{itemize}
\item \emph{Gate.} Before any result from a host was used, the host ran four fixed-geometry statics that were compared with the reference host. The largest energy difference was $\GateMaxdEMeV$~meV.
\item \emph{Run records.} Every task is defined by a JSON file. Each result file records the code and package versions, the host, the number of MPI ranks, and SHA-256 hashes of the task and source files.
\item \emph{Tables and figures.} These are generated by one script from the result files, and each quoted number lists its source runs (Sec.~\ref{sec:data}).
\end{itemize}

\section{Results}

\subsection{Sites, binding and spin}
\label{sec:sites}
\input{tables/table_sites.tex}

Table~\ref{tab:sites} lists the relaxed sites in the $3\times3$ cells. The three environments bind Cr very differently.

\emph{AA gallery.} The hollow is the minimum, with $E_b=\EbAAhollow$~eV. Cr sits between two eclipsed hexagons and is nonmagnetic ($M=\MAAhollow~\mu_\mathrm{B}$) for every seed. The two layers close in to $\gapAAhollow$~\AA{} around it, compared with $\gapHostAA$~\AA{} in the pristine AA bilayer. This is the bis-hexahapto sandwich of the molecular chemistry.

The bridge and top sites are \dEAAbridge~meV and \dEAAtop~meV higher. They are magnetic ($M=\MAAbridge$ and $\MAAtop~\mu_\mathrm{B}$), and the gap opens to $\gapAAbridge$~\AA.

\emph{AB gallery.} No site offers a hexagon above a hexagon. The minimum is the inversion centre (mid): $E_b=\EbABmid$~eV, $M=\MABmid~\mu_\mathrm{B}$, gap $\gapABmid$~\AA. The topB site lies \dEABtopb~meV higher. The top and hollow sites lie \dEABtop~meV higher and differ from each other by \dEABhollowTopMeV~meV, as the inversion symmetry requires.

We tested that mid is a minimum rather than a saddle:
\begin{itemize}
\item displacing Cr by about 0.07~\AA{} and relaxing without constraints returns it to the site, with an energy change of \dEABmidShiftMeV~meV;
\item mid$^\prime$, with Cr held in plane, lies \dEABmidtwoMeV~meV from mid, and a displaced start there also relaxes back (\dEABmidtwoShiftMeV~meV);
\item a nonmagnetic state at mid, obtained with the total moment fixed at zero, is \dEABmidMzeroEV~eV higher.
\end{itemize}

\emph{Surface.} Cr is weakly bound ($E_b=\Ebmonooffhollow$~eV) and keeps almost its free-atom moment ($M=\Mmonooffhollow~\mu_\mathrm{B}$). The minimum is not the hexagon centre. The CI-NEB band (Sec.~\ref{sec:paths}) showed images displaced from the hollow toward a bridge lying below the hollow, and a free relaxation from such an image gives the minimum ``off-hollow'' in Table~\ref{tab:sites}. A second relaxation, started 0.05~\AA{} off the hollow$\to$bridge mirror line, ends \monoMinTwinMeV~meV from the first. The centred hollow lies \dEmonohollow~meV above it and the bridge \dEmonobridge~meV above it. The two inequivalent hollows of the cell agree to \dEmonoHollowTwoMeV~meV. Closer to the sheet (Cr 1.7~\AA{} above the hollow), states with the total moment fixed at 4 and 2~$\mu_\mathrm{B}$ lie \dEmonoFMfourEV~eV and \dEmonoFMtwoEV~eV above the minimum. Relaxations from those geometries with a free moment failed self-consistency and are not used. Within this search we find no low-spin surface state close to the high-spin minimum. These statements refer to the $3\times3$ cell. In the larger cells the ordering of the surface sites changes (Sec.~\ref{sec:sens}).

\subsection{Surface and AB-gallery paths}
\label{sec:paths}
\input{tables/table_neb.tex}
\begin{figure}
\includegraphics[width=\columnwidth]{figures/fig_neb_profiles.pdf}
\caption{\label{fig:neb}Energy (top) and total moment (bottom) along the CI-NEB bands for the surface and AB-gallery hops ($3\times3$). Energies are relative to the first image. On the surface the images next to the endpoints lie below them because the centred hollow is not the minimum (Sec.~\ref{sec:sites}). The surface band is a $3\times3$ result; the surface landscape changes in larger cells (Sec.~\ref{sec:sens}).}
\end{figure}

Both paths keep their spin state, so a single collinear band describes them (Table~\ref{tab:neb}, Fig.~\ref{fig:neb}).

\emph{Surface.} The band was started between the two hollows of the cell, with the highest image at the bridge. The barrier, measured from the relaxed off-hollow minimum, is \EamonoNEB~meV, consistent with the relaxed bridge site (\dEmonobridge~meV). The potential near the hexagon centre is very flat. The seven-image band for this hop did not converge: after \monoNEBsevenSteps{} steps its largest force still varied between \monoNEBsevenFmaxLo{} and \monoNEBsevenFmaxHi~eV/\AA, and its highest image (\monoNEBsevenHiMeV~meV) was not at the bridge, so we do not use it as a barrier. Its lowest image lies \monoNEBsevenBelowMeV~meV below the off-hollow minimum; measured from that point, the three-image barrier would be \EamonoNEBfromLowestMeV~meV. The $3\times3$ surface barrier is therefore uncertain by several meV. This $3\times3$ value is not converged with cell size. In the $4\times4$ and $5\times5$ cells the bridge is the minimum, and the highest point sampled on a bridge$\to$top$\to$bridge hop lies only \dEmonoHopMaxFourMeV{} and \dEmonoHopMaxFiveMeV~meV above it (Sec.~\ref{sec:sens}). The larger-cell value is of the same magnitude as the 0.02~eV of Hardcastle \emph{et al.}~\cite{hardcastle2014thesis}, but the landscapes differ. In their calculation the hollow is the minimum and the bridge the saddle, whereas in our larger cells the bridge is the minimum and the hollow lies \dEmonoHollowBridgeFiveMeV~meV above it and is not a local minimum ($5\times5$). The two calculations also differ in code and dispersion correction (CASTEP with Tkatchenko--Scheffler~\cite{hardcastle2013prb}). All of these barriers are at most a few $k_BT$ at room temperature, so Cr is effectively free to move on the surface.

\emph{AB gallery.} Cr moves from mid to the neighbouring inversion centre mid$^\prime$ (a hop of $a/2=1.23$~\AA) over \EaABNEB~meV. With seven moving images and a 0.02~eV/\AA{} threshold the barrier is \EaABNEBseven~meV (Table~\ref{tab:neb}). It keeps a moment of about $\MABmid~\mu_\mathrm{B}$ throughout, and the gap stays near $\gapABmid$~\AA. The inversion centres at the three $M$ points of the primitive cell are related by the threefold axes of Bernal stacking and form a kagome net, so this hop alone connects the minima in two dimensions.

A hop that passes over the topB site would instead cost at least \dEABtopb~meV. Liao \emph{et al.} list 0.14~eV for Cr in AB bilayer graphene, but the main text does not state the cell or path~\cite{liao2016pccp}, so we cannot tell which of these routes their value corresponds to.

\subsection{AA-gallery path: opening the gallery and switching spin}
\label{sec:aa}
\begin{figure*}
\includegraphics[width=\textwidth]{figures/fig_aa_scan.pdf}
\caption{\label{fig:aa}AA gallery: energy along the hollow ($f=0$) to bridge ($f=1$) segment, with Cr held in plane and each spin branch relaxed separately. Top row: $4\times4$ and $5\times5$ cells with the far-field spacing pinned. Bottom row: $3\times3$, $4\times4$ and $5\times5$ cells with a free far field. Magnetic points are split by total moment. Lines join sampled points and are not interpolations; the grey line is the lower envelope. The $M=0$ branch of the $3\times3$ cell continues above the plotted range.}
\end{figure*}
\input{tables/table_aa.tex}

\emph{3$\times$3 cell.} Moving Cr out of the AA hollow costs energy on both branches (Fig.~\ref{fig:aa}). The nonmagnetic sandwich must give up its $\eta^6$--$\eta^6$ coordination, so the $M=0$ branch rises steeply. The magnetic branch, on which the gap is open, is almost flat from $f=0.2$ to the bridge. The lowest branch changes from $M=0$ to magnetic between $f=\fAAcrossLoThree$ and $\fAAcrossHiThree$. The envelope then follows the magnetic plateau, and its maximum, $E_\mathrm{env}=\EaAAscanThree$~meV, is at \AApeakWhereThree. In this cell the AA barrier is therefore the bridge energy, but the path to it passes through a change of spin state.

\emph{Larger cells.} In a $3\times3$ cell, opening the gap around Cr opens it across the whole cell. In larger cells the opening can stay local, and the bridge energy falls accordingly (Table~\ref{tab:aa}):
\begin{itemize}
\item pinned far field: \dEAAbridgeFourPin~meV ($4\times4$) and \dEAAbridgeFivePin~meV ($5\times5$);
\item free far field: \dEAAbridgeFourFree~meV ($4\times4$) and \dEAAbridgeFiveFree~meV ($5\times5$).
\end{itemize}
The hollow is barely affected: in the $5\times5$ cell the pinned hollow lies only \dEAAhollowPinFreeFiveMeV~meV above the free one.

As the bridge drops, the spin change matters more. In the $4\times4$ pinned cell the lowest branch changes between $f=\fAAcrossLoFour$ and $\fAAcrossHiFour$. Near the change the magnetic branch is a lower-moment substate (total $M\approx4$~$\mu_\mathrm{B}$) that lies above the bridge. A higher-moment substate ($M\approx4.8$~$\mu_\mathrm{B}$) is lower from $f=0.3$ onward. Restarts from it at $f\le0.25$ return to the lower-moment state, and at $f=0.3$--0.5 it lies below the bridge. The envelope peaks at \AApeakWhereFour{} ($f=\fAApeakFour$), at $E_\mathrm{env}=\EaAAscanFour$~meV. The intermediate branch with $M=2$ is never the lowest.

In the $5\times5$ pinned cell the lowest branch changes between $f=\fAAcrossLoFive$ and $\fAAcrossHiFive$, and $E_\mathrm{env}=\EaAAscanFive$~meV at $f=\fAApeakFive$ ($M=\MAApeakFive~\mu_\mathrm{B}$), in \AApeakWhereFive. Beyond the crossing the magnetic branch keeps falling through $f=0.3$, where it lies below the bridge, as in the $4\times4$ cell.

\emph{Free far field.} Relative to $3\times3$, the pinned scans change the cell size and the far-field treatment together. We therefore repeated the scan in the $4\times4$ and $5\times5$ cells with all host heights free (bottom row of Fig.~\ref{fig:aa}). The picture is the same. The lowest branch changes from $M=0$ to magnetic between $f=\fAAcrossLoFourFree$ and $\fAAcrossHiFourFree$ ($4\times4$) and between $\fAAcrossLoFiveFree$ and $\fAAcrossHiFiveFree$ ($5\times5$). The envelope peaks just past the change, at $E_\mathrm{env}=\EaAAscanFourFree$~meV ($f=\fAApeakFourFree$, $4\times4$) and \EaAAscanFiveFree~meV ($f=\fAApeakFiveFree$, $5\times5$). Beyond the change the magnetic branch keeps falling and drops below the relaxed bridge, so on this branch the bridge is not the minimum, consistent with the off-line relaxation noted among the limitations. In the $5\times5$ free cell $E_\mathrm{env}$ lies within a few meV of the bridge energy. This is a coincidence of the sampled values: the peak is at the spin change, not at the bridge. Over the four larger scans, the straight-line crossing estimates differ from $E_\mathrm{env}$ by at most \EaAAinterpMaxDevMeV~meV.

Rows of Table~\ref{tab:aa} with the same far field now isolate the cell size, and rows with the same cell isolate the far field. In the same cell, freeing the far field lowers $E_\mathrm{env}$ by \dEAAfarFourMeV~meV ($4\times4$) and \dEAAfarFiveMeV~meV ($5\times5$). With the same treatment, $E_\mathrm{env}$ falls from $4\times4$ to $5\times5$ in both cases: from \EaAAscanFour{} to \EaAAscanFive~meV pinned and from \EaAAscanFourFree{} to \EaAAscanFiveFree~meV free. The AA barrier is therefore not converged at $5\times5$ in either treatment, and most of the $3\times3$ value (\EaAAscanThree~meV) is a small-cell effect.

\subsection{Sensitivity}
\label{sec:sens}
\input{tables/table_sens.tex}
\input{tables/table_u.tex}
\input{tables/table_size.tex}

\emph{Numerical settings.} At fixed geometry, raising the cutoff to 550~eV changes the site energy differences by at most a few meV (Table~\ref{tab:sens}). The $6\times6$ $k$-mesh changes them by up to about 20~meV, which matters for the smallest barriers. Table~\ref{tab:sens} therefore also gives the AB CI-NEB barrier itself, recomputed at fixed geometry. With the denser mesh it stays small. Without D3 the midpoint image falls below the endpoint, so in that test the inversion centre is no longer a minimum along the hop.

\emph{Dispersion.} Removing D3 changes every difference by tens to hundreds of meV. For AA the change is \dEAAnoDthreeMeV~meV, so the dispersion cost of opening the AA gallery is a major part of that barrier. On the surface, the bridge falls below the hollow without D3. This is a static test at the PBE+D3 geometries, but it shows that the weakly bound surface state depends on dispersion.

\emph{Hubbard U.} Table~\ref{tab:u} shows that the AA result depends on the treatment of Cr $d$ correlation. The $U=0.5$ and 1.0~eV columns locate the change. The magnetic bridge lies \dEAAbridgeUhalfMeV~meV above the nonmagnetic hollow at $U=0.5$~eV and \dEAAbridgeUoneMeV~meV relative to it at $U=1.0$~eV, so the ordering inverts between these two values. Above that, the AA minimum is no longer the nonmagnetic sandwich. In the AB gallery and on the surface, Cr is magnetic with and without $U$. With $U=3$~eV the AB ordering of sites is kept with smaller differences, and on the surface the bridge becomes the lowest site found in the $3\times3$ cell, as it already is in the larger PBE cells. The AA spin-switch picture, and the AA barriers in Table~\ref{tab:aa}, therefore hold for PBE+D3 and not in general. We do not give AA rates under $U$.

\emph{Cell size.} For AB, the topB$-$mid difference changes little from $3\times3$ to the free $4\times4$ cell (Table~\ref{tab:size}). The surface changes qualitatively. In the $3\times3$ cell the bridge lies \dEmonoBridgeHollowThreeMeV~meV above the centred hollow, and the top only \dEmonoTopBridgeThreeMeV~meV above the bridge. In the $4\times4$ and $5\times5$ cells the bridge lies \dEmonoBridgeHollowFourMeV{} and \dEmonoBridgeHollowFiveMeV~meV relative to the hollow, so it becomes the minimum. In both cells a free relaxation started 0.05~\AA{} off the bridge stays there, within \monoBridgeMinMaxMeV~meV of the bridge energy, and finds no lower point. The top lies \dEmonoTopBridgeFourMeV{} and \dEmonoTopBridgeFiveMeV~meV above the bridge, with the same moment as the bridge ($\MmonoBridgeFive~\mu_\mathrm{B}$ in $5\times5$). To sample the hop, we relaxed points at one and two thirds of the straight line from the bridge to the top, with Cr held in plane. They lie \dEmonoSegAFourMeV{} and \dEmonoSegBFourMeV~meV above the bridge in $4\times4$ and \dEmonoSegAFiveMeV{} and \dEmonoSegBFiveMeV~meV in $5\times5$, so in both cells the energy rises along the line and the top is the highest sampled point. We take this highest sampled point (\dEmonoHopMaxFourMeV{} and \dEmonoHopMaxFiveMeV~meV) as the estimate of the barrier for a bridge$\to$top$\to$bridge hop. Like $E_\mathrm{env}$, it is a sampled value on a straight line, not a converged saddle point. A free relaxation started 0.05~\AA{} off the $5\times5$ hollow leaves it, moving \dxyHollowminFive~\AA{} toward a top site, and stops \dEmonoHollowminFiveMeV~meV above the bridge. The hollow is therefore not a local minimum in this cell, and the search finds no point below the bridge. The $4\times4$ and $5\times5$ values agree to a few meV, so we take the $5\times5$ cell as the surface estimate. The $3\times3$ surface landscape is a small-cell artefact. The likely cause is the Cr--Cr distance of 7.4~\AA, at which the weakly bound adatom still interacts with its periodic images.

\section{Discussion and limitations}

\emph{Rates.} With the barriers above and $\nu=10^{12}$--$10^{13}$~s$^{-1}$ at \KinT~K, the hop rates are:
\begin{itemize}
\item AB gallery: $10^{\logkABlo}$--$10^{\logkABhi}$~s$^{-1}$;
\item surface: $10^{\logkmonolo}$--$10^{\logkmonohi}$~s$^{-1}$ with the $3\times3$ CI-NEB barrier, and $10^{\logkmonoFivelo}$--$10^{\logkmonoFivehi}$~s$^{-1}$ with the highest sampled point of the $5\times5$ hop;
\item AA gallery, if the spin change along the path is not rate-limiting and with the same prefactor: $10^{\logkAAThreelo}$--$10^{\logkAAThreehi}$~s$^{-1}$ with the $3\times3$ barrier, $10^{\logkAAFivelo}$--$10^{\logkAAFivehi}$~s$^{-1}$ with the pinned $5\times5$ estimate, and $10^{\logkAAFiveFreelo}$--$10^{\logkAAFiveFreehi}$~s$^{-1}$ with the free $5\times5$ estimate.
\end{itemize}
In AB stacking at fixed registry, confinement does not slow Cr down: the inversion-centre network is about as mobile as the surface. In AA stacking, Cr is held in the nonmagnetic sandwich longer. At the same prefactor, and with the $3\times3$ AB band as the reference, it hops \dlogkABAAFiveFree--\dlogkABAAFive{} orders of magnitude more slowly than in AB with the $5\times5$ AA estimates, and \dlogkABAAThree{} orders more slowly with the $3\times3$ one. Rates computed in small cells therefore overstate the AA trapping by many orders of magnitude, and the $5\times5$ values are not converged either. The AA hop also requires the change from $M=0$ to a magnetic state. If that change is slow, the AA rate is lower still, so the AA numbers are conditional estimates.

For deposition on graphene--nanotube--graphene junctions~\cite{chen2017ucr}, the results imply that the local stacking registry matters more than confinement as such. Because Cr itself favours AA registry (see Limitations), whether the layers around it keep their Bernal registry decides which of the two cases applies. These rates are order-of-magnitude estimates for an isolated atom and do not model the experiment.

\emph{Comparison with earlier AA work.} Han \emph{et al.} reported 0.74~eV in a $6\times6$ cell~\cite{han2018rscadv}. Our $3\times3$ value (\EaAAscanThree~meV) is close to theirs, but our larger cells give much smaller barriers. Their cell was large, so the difference is not a cell-size artefact on their side. Their calculation differs from ours in the dispersion model (D2), the code and, for the ordered compounds they report, a Cr moment of about 4~$\mu_\mathrm{B}$. Our minimum is nonmagnetic. Given the sensitivity to dispersion and to $U$ found above, we cannot reconcile the two numbers without their inputs. We note only that the spin state of the AA minimum, and how it is followed along the path, can change the barrier by hundreds of meV.

\emph{Limitations.}
\begin{itemize}
\item Spin is treated collinearly without spin--orbit coupling. The AA barrier comes from separately relaxed branches sampled at discrete points along a constrained line. It is an estimate of the collinear barrier along that line. It is not a bound, a minimum-energy crossing point or a nonadiabatic rate.
\item The AA scans hold Cr on the hollow$\to$bridge mirror line. In one unconstrained free $4\times4$ relaxation started at the bridge, the magnetic Cr slid toward the hollow, partly off the line, and reached a lower energy than the bridge before the run was stopped. Paths off the line may therefore lower the AA barrier somewhat.
\item The registry is fixed, and Cr itself favours AA registry. Measured from each pristine bilayer, Cr binds \dEbStackThreeMeV~meV more strongly in AA than in AB in the $3\times3$ cell, \dEbStackFourFreeMeV{} and \dEbStackFiveFreeMeV~meV in the free $4\times4$ and $5\times5$ cells, and \dEbStackFourPinMeV~meV in the pinned $4\times4$ cell. The sign agrees with ordered C$_{12}$Cr, computed with the same code and functional, where Cr binds 0.65~eV more strongly in AA and intercalation reverses the stacking preference by 400--600~meV for the group-6 metals~\cite{chen2026tmbg}. The size is similar in our $3\times3$ cell, which is also a concentrated limit, but in the free cells it levels off near 250~meV. In the $3\times3$ cell the preference outweighs the stacking cost of the whole cell (\dEstackHostThreeMeV~meV). That cost grows with the cell area (\dEstackHostFiveMeV~meV in $5\times5$), and in the free $5\times5$ cell the AA cell with Cr already lies \dEstackCrFiveFreeMeV~meV above the AB one. A single Cr between AB-stacked layers could still lower its energy by pulling only the layers around it into AA registry, if that region and its boundary cost less than the binding gain. Cr would then be held as in the AA gallery, and the AB mobility found here would not apply. Our periodic cells with fixed registry cannot form such a region, so the AB results hold only for Cr that keeps the Bernal registry around it. The preference also depends on $U$: at $U=3$~eV the lowest AA and AB states we sampled give about \dEbStackUthreeMeV~meV, in the $3\times3$ cell, where the PBE value is largest.
\item The dilute limit is approached only up to $5\times5$ cells. Both far-field treatments are used in the $4\times4$ and $5\times5$ cells, and in both the AA barrier still falls between them. The CI-NEB paths are computed only in $3\times3$ cells. For the surface, whose landscape changes beyond $3\times3$, the larger-cell barrier is the highest of a few points sampled on a straight hop, not a band. For AB, the size check covers only the site differences.
\item The sensitivity tests other than cell size are static calculations at fixed geometry. The PBE+U runs are relaxations but do not include paths.
\item Prefactors are not computed. Entry of Cr into the gallery, Cr clustering and defects are outside the model.
\end{itemize}

\section{Conclusions}

With one protocol for all three environments, a single Cr atom is highly mobile on graphene (about \dEmonoHopMaxFiveMeV~meV in a $5\times5$ cell; \EamonoNEB~meV in $3\times3$) and, as long as the layers keep their Bernal registry around it, about as mobile between AB-stacked layers (\EaABNEB~meV). In the AB gallery it moves between the inversion centres of the bilayer, which form a kagome net, while keeping a moment of about \MABmid~$\mu_\mathrm{B}$.

Between AA-stacked layers, PBE+D3 binds Cr in a nonmagnetic sandwich that pulls the layers together. Leaving it requires opening the gallery and switching Cr into a magnetic state, and the spin-resolved barrier along the hollow$\to$bridge line falls from \EaAAscanThree~meV in a $3\times3$ cell to \EaAAscanFive{} and \EaAAscanFiveFree~meV in $5\times5$ cells with pinned and free far field, and is not yet converged. With equal prefactors and if the spin change is not rate-limiting, Cr therefore hops \dlogkABAAFiveFree--\dlogkABAAFive{} orders of magnitude more slowly between AA layers than between AB layers with the $5\times5$ AA estimates and the $3\times3$ AB band, not the \dlogkABAAThree{} that the $3\times3$ AA value would suggest.

Small cells, the dispersion model and the treatment of Cr $d$ correlation each change the AA result substantially. Cr binds \dEbStackFiveFreeMeV--\dEbStackThreeMeV~meV more strongly in AA than in AB registry in our PBE+D3 cells, so whether it pulls AB-stacked layers locally into AA decides which of the two cases applies. Experiments that can tell AA from AB stacking near deposited Cr would test this.

\section*{Data availability}
\label{sec:data}
The ancillary files of this arXiv submission (directory \texttt{DA2\_data}) contain the task definition, trajectories and, for every finished run, the result record of every run used here, the scripts that defined and ran the calculations, and the script that regenerates every number, table and figure in this paper from those records; its \texttt{README.md} gives the commands. The GPAW text logs are available from the corresponding authors on request.

\bibliography{references}

\end{document}


==> anc/DA2_data/paper/references.bib <==
% Bibliography for the DA2 paper. Entries marked "verified" were checked against a saved
% primary source (artifacts/literature) or reused from the audited TMBG bibliography.
% All entries are re-audited by the manuscript-review pass before the paper is declared ready.

% --- Prior Cr migration / intercalation work (primary sources saved in artifacts/literature) ---
@article{han2018rscadv,
  author  = {Han, Jinsen and Kang, Dongdong and Dai, Jiayu},
  title   = {Stability and local magnetic moment of bilayer graphene by intercalation: first principles study},
  journal = {RSC Advances},
  volume  = {8},
  number  = {35},
  pages   = {19732},
  year    = {2018},
  doi     = {10.1039/C8RA03343A},
}

@article{liao2016pccp,
  author  = {Liao, Ji-Hai and Zhao, Yu-Jun and Tang, Jia-Jun and Yang, Xiao-Bao and Xu, Hu},
  title   = {High-coverage stable structures of {3d} transition metal intercalated bilayer graphene},
  journal = {Physical Chemistry Chemical Physics},
  volume  = {18},
  pages   = {14244--14251},
  year    = {2016},
  doi     = {10.1039/C6CP01841F},
}

@article{hardcastle2013prb,
  author  = {Hardcastle, T. P. and Seabourne, C. R. and Zan, R. and Brydson, R. M. D. and Bangert, U. and Ramasse, Q. M. and Novoselov, K. S. and Scott, A. J.},
  title   = {Mobile metal adatoms on single layer, bilayer, and trilayer graphene: An ab initio {DFT} study with van der {Waals} corrections correlated with electron microscopy data},
  journal = {Physical Review B},
  volume  = {87},
  pages   = {195430},
  year    = {2013},
  doi     = {10.1103/PhysRevB.87.195430},
}

@article{li2024nanoscale,
  author  = {Li, D. and Gui, Z. and Ling, M. and Guo, L. and Wang, Z. and Yuan, Q. and Cheng, L.},
  title   = {Modulating the bandgap of {Cr}-intercalated bilayer graphene via combining the 18-electron rule and the {2D} superatomic-molecule theory},
  journal = {Nanoscale},
  volume  = {16},
  pages   = {17433--17441},
  year    = {2024},
  doi     = {10.1039/D4NR02440K},
}

@misc{chen2026tmbg,
  author        = {Chen, Mingguang},
  title         = {Fermi-Level Metal-d Character of Group-6 Bis-Hexahapto Bilayer Graphene},
  year          = {2026},
  eprint        = {2609.00083},
  archiveprefix = {arXiv},
}

% --- Experimental organometallic chemistry of Cr with graphitic surfaces ---
@article{sarkar2011chemsci,
  author  = {Sarkar, Santanu and Niyogi, Sandip and Bekyarova, Elena and Haddon, Robert C.},
  title   = {Organometallic chemistry of extended periodic {$\pi$}-electron systems: hexahapto-chromium complexes of graphene and single-walled carbon nanotubes},
  journal = {Chemical Science},
  volume  = {2},
  pages   = {1326--1333},
  year    = {2011},
  doi     = {10.1039/C0SC00634C},
}

@article{chen2016chemmater,
  author  = {Chen, Mingguang and Tian, Xiaojuan and Li, Wangxiang and Bekyarova, Elena and Li, Guanghui and Moser, Matthew and Haddon, Robert C.},
  title   = {Application of Organometallic Chemistry to the Electrical Interconnection of Graphene Nanoplatelets},
  journal = {Chemistry of Materials},
  volume  = {28},
  number  = {7},
  pages   = {2260--2266},
  year    = {2016},
  doi     = {10.1021/acs.chemmater.6b00217},
}

@phdthesis{chen2017ucr,
  author  = {Chen, Mingguang},
  title   = {Chemical Engineering of Graphene and Single-Walled Carbon Nanotubes for Electronic Applications},
  school  = {University of California, Riverside},
  year    = {2017},
  address = {Riverside, CA},
  url     = {https://escholarship.org/uc/item/1fm925nh},
}

% --- Methods ---
@article{gpaw,
  author  = {Enkovaara, J. and others},
  title   = {Electronic structure calculations with {GPAW}: a real-space implementation of the projector augmented-wave method},
  journal = {Journal of Physics: Condensed Matter},
  volume  = {22},
  pages   = {253202},
  year    = {2010},
  doi     = {10.1088/0953-8984/22/25/253202},
}

@article{gpaw2024,
  author  = {Mortensen, Jens J{\o}rgen and others},
  title   = {{GPAW}: An open {Python} package for electronic structure calculations},
  journal = {The Journal of Chemical Physics},
  volume  = {160},
  pages   = {092503},
  year    = {2024},
  doi     = {10.1063/5.0182685},
}

@article{ase,
  author  = {Larsen, A. Hjorth and others},
  title   = {The atomic simulation environment---a {P}ython library for working with atoms},
  journal = {Journal of Physics: Condensed Matter},
  volume  = {29},
  pages   = {273002},
  year    = {2017},
  doi     = {10.1088/1361-648X/aa680e},
}

@article{pbe,
  author  = {Perdew, J. P. and Burke, K. and Ernzerhof, M.},
  title   = {Generalized gradient approximation made simple},
  journal = {Physical Review Letters},
  volume  = {77},
  pages   = {3865--3868},
  year    = {1996},
  doi     = {10.1103/PhysRevLett.77.3865},
}

@article{d3,
  author  = {Grimme, S. and Antony, J. and Ehrlich, S. and Krieg, H.},
  title   = {A consistent and accurate ab initio parametrization of density functional dispersion correction ({DFT-D}) for the 94 elements {H--Pu}},
  journal = {The Journal of Chemical Physics},
  volume  = {132},
  pages   = {154104},
  year    = {2010},
  doi     = {10.1063/1.3382344},
}

@article{d3bj,
  author  = {Grimme, S. and Ehrlich, S. and Goerigk, L.},
  title   = {Effect of the damping function in dispersion corrected density functional theory},
  journal = {Journal of Computational Chemistry},
  volume  = {32},
  pages   = {1456--1465},
  year    = {2011},
  doi     = {10.1002/jcc.21759},
}

@article{henkelman2000cineb,
  author  = {Henkelman, Graeme and Uberuaga, Blas P. and J{\'o}nsson, Hannes},
  title   = {A climbing image nudged elastic band method for finding saddle points and minimum energy paths},
  journal = {The Journal of Chemical Physics},
  volume  = {113},
  pages   = {9901--9904},
  year    = {2000},
  doi     = {10.1063/1.1329672},
}

@article{henkelman2000tangent,
  author  = {Henkelman, Graeme and J{\'o}nsson, Hannes},
  title   = {Improved tangent estimate in the nudged elastic band method for finding minimum energy paths and saddle points},
  journal = {The Journal of Chemical Physics},
  volume  = {113},
  pages   = {9978--9985},
  year    = {2000},
  doi     = {10.1063/1.1323224},
}

@article{smidstrup2014idpp,
  author  = {Smidstrup, S{\o}ren and Pedersen, Andreas and Stokbro, Kurt and J{\'o}nsson, Hannes},
  title   = {Improved initial guess for minimum energy path calculations},
  journal = {The Journal of Chemical Physics},
  volume  = {140},
  pages   = {214106},
  year    = {2014},
  doi     = {10.1063/1.4878664},
}

@article{vineyard1957,
  author  = {Vineyard, George H.},
  title   = {Frequency factors and isotope effects in solid state rate processes},
  journal = {Journal of Physics and Chemistry of Solids},
  volume  = {3},
  pages   = {121--127},
  year    = {1957},
  doi     = {10.1016/0022-3697(57)90059-8},
}

@phdthesis{hardcastle2014thesis,
  author = {Hardcastle, Trevor Peter},
  title  = {Ab initio Modelling of Low-Dimensional Systems},
  school = {University of Leeds},
  year   = {2014},
  url    = {https://etheses.whiterose.ac.uk/id/eprint/6828/},
}


==> anc/DA2_data/prod/analyze.py <==
"""Collect production results into machine-readable tables (no new calculations).

python prod/analyze.py library   -> prod/results/site_library.json + printed table
python prod/analyze.py neb       -> prod/results/neb_summary.json + printed table
"""
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / 'prod' / 'results'
# On a worker: its own prod/runs. On the Mac: the pulled prod/runs_<host>/ copies (prod/pull.sh).
RUNS = {d.name[5:]: d for d in sorted((ROOT / 'prod').glob('runs_*'))} or {'local': ROOT / 'prod' / 'runs'}


def load(prefix):
    rows, seen = [], set()
    for host, base in RUNS.items():
        for d in sorted(base.glob(prefix + '*')):
            f = d / 'result.json'
            if f.exists():
                r = json.loads(f.read_text())
                key = (r['id'], r.get('started'))  # parents relayed to another host are identical copies
                if key in seen:
                    continue
                seen.add(key)
                r['_host'] = r.get('versions', {}).get('host', host)  # the machine that produced it
                rows.append(r)
    return rows


def library(prefix='B1_'):
    rows = []
    refs = {}
    for r in load(prefix):
        t = r['task']
        if t['system']['kind'] == 'atom' or 'host' in r['id']:
            refs[r['id']] = r.get('energy')
            continue
        cr = t['system'].get('cr', [])
        rows.append(dict(id=r['id'], host=r['_host'], kind=t['system']['kind'], n=t['system']['n'], site=cr[0].get('site') if cr else None,
                         seed=t.get('magmom'), status=r['status'], energy=r.get('energy'), fmax=r.get('fmax'),
                         M=r.get('magmom_total'), M_cr=(r.get('magmom_cr') or [None])[0], gap=r.get('mean_gap'),
                         cn=(r.get('cr_cn_2p4') or [None])[0], dCr_C=(r.get('cr_c_nearest12') or [[None]])[0][:6],
                         cr_pos=(r.get('cr_positions') or [None])[0], steps=r.get('optimizer_steps'),
                         smear=t['calc'].get('smear'), kpts=t['calc'].get('kpts')))
    for r in load('B1_host') + load('B1_atom') + load('C1_host'):  # references shared by all stages
        if r.get('status') in ('converged', 'static_done'):
            refs.setdefault(r['id'], r.get('energy'))
    for x in rows:  # binding energy vs pristine host (same kind, n, smearing) + isolated Cr atom (Hund)
        h = refs.get(f"C1_host_{x['kind']}_n{x['n']}_s010") if x['smear'] == 0.10 else \
            refs.get(f"B1_host_{x['kind']}_n{x['n']}", refs.get(f"C1_host_{x['kind']}_n{x['n']}"))
        x['E_bind'] = (x['energy'] - h - refs['B1_atom_Cr_box14']) if None not in (h, x['energy'], refs.get('B1_atom_Cr_box14')) else None
    by = {}
    for x in rows:
        if x['status'] == 'converged' and x['energy'] is not None:
            key = (x['kind'], x['n'], x['smear'])
            by.setdefault(key, []).append(x['energy'])
    for x in rows:
        key = (x['kind'], x['n'], x['smear'])
        x['dE_vs_best_meV'] = (x['energy'] - min(by[key])) * 1000 if key in by and x['energy'] is not None else None
    OUT.mkdir(exist_ok=True)
    (OUT / f'site_library_{prefix.strip("_")}.json').write_text(json.dumps(dict(rows=rows, references=refs), indent=1))
    print(f"{'id':32s} {'st':10s} {'Eb/eV':>6s} {'dE/meV':>8s} {'M':>6s} {'MCr':>6s} {'gap':>6s} {'CN':>3s} {'fmax':>6s} dCr-C")
    for x in sorted(rows, key=lambda r: (r['kind'], r['dE_vs_best_meV'] if r['dE_vs_best_meV'] is not None else 1e9)):
        f = lambda v, fmt: (fmt % v) if v is not None else '-'
        print(f"{x['id']:32s} {x['status']:10s} {f(x['E_bind'],'%6.2f')} {f(x['dE_vs_best_meV'],'%8.1f')} {f(x['M'],'%6.2f')} {f(x['M_cr'],'%6.2f')} "
              f"{f(x['gap'],'%6.2f')} {f(x['cn'],'%3d')} {f(x['fmax'],'%6.3f')} {[round(v,2) for v in x['dCr_C'] if v]}")
    print('refs', refs)


def neb(prefix='B2_'):
    rows = []
    for r in load(prefix):
        if r['task']['type'] != 'neb':
            continue
        rows.append(dict(id=r['id'], status=r['status'], Ef=r.get('barrier_forward'), Er=r.get('barrier_reverse'),
                         dE=r.get('reaction_energy'), imax=r.get('imax'), E=r.get('image_energies'),
                         M=[i.get('magmom_total') for i in r.get('images', [])], steps=r.get('neb_steps')))
    OUT.mkdir(exist_ok=True)
    (OUT / f'neb_summary_{prefix.strip("_")}.json').write_text(json.dumps(rows, indent=1))
    for x in rows:
        rel = [round((e - x['E'][0]) * 1000) for e in x['E']] if x['E'] else None
        print(x['id'], x['status'], 'Ef=%.3f' % x['Ef'] if x['Ef'] is not None else '', 'dE=%.3f' % x['dE'] if x['dE'] is not None else '',
              'profile/meV', rel, 'M', [round(m, 2) for m in x['M'] if m is not None])


if __name__ == '__main__':
    cmd = sys.argv[1]
    arg = sys.argv[2] if len(sys.argv) > 2 else None
    {'library': library, 'neb': neb}[cmd](*( [arg] if arg else []))


==> anc/DA2_data/prod/da2p.py <==
"""Production (research_plan §5) model builder and calculator factory.

Separate from the frozen diagnostic code in src/. Every task is a JSON file;
the same builder and anchor rules are used for every image of a path so that
composition, cell and constraints match along a band.
"""
import hashlib
import json
from pathlib import Path

import numpy as np
from ase import Atom, Atoms
from ase.build import graphene
from ase.constraints import FixCartesian

ROOT = Path(__file__).resolve().parents[1]
A_GRAPHENE = 2.467  # PBE+D3(BJ) in-plane lattice constant, checked in bench/lattice


def digest(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def _layer(n, a, z, tag):
    layer = graphene(a=a, size=(n, n, 1), vacuum=0)
    layer.positions[:, 2] = z
    layer.set_tags(np.full(len(layer), tag))
    return layer


def lateral_sites(n, a):
    """Named lateral positions near the cell centre, referenced to the lower layer.

    hollow: hexagon centre; top: on a lower-layer carbon (sublattice A);
    topB: on the other sublattice; bridge: C-C bond midpoint.
    """
    ref = _layer(n, a, 0.0, 1)
    centre = (ref.cell[0] + ref.cell[1])[:2] / 2
    d = np.linalg.norm(ref.positions[:, :2] - centre, axis=1)
    i = int(np.argmin(d))
    xy = ref.positions[:, :2]
    v = xy - xy[i]
    v = v - np.round(v @ np.linalg.inv(ref.cell[:2, :2])) @ ref.cell[:2, :2]
    dist = np.linalg.norm(v, axis=1)
    nn = [j for j in np.argsort(dist) if 1.3 < dist[j] < 1.6][:3]
    top = xy[i]
    b0, b1 = v[nn[0]], v[nn[1]]
    bridge = top + b0 / 2
    hollow = top + b0 + b1  # hexagon centre: distance one bond from the atom, between b0 and b1
    topB = top + b0
    hollow2 = top - b1  # neighbouring hexagon across the bridge bond: 2*bridge - hollow
    mid = top + (b0 + b1) / 2  # AB: inversion centre between top and hollow (verified numerically)
    mid2 = top - b0 / 2  # AB: mid rotated by 120 deg about the 'top' atom (C3 axis); neighbour of mid
    return dict(top=top, topB=topB, bridge=bridge, hollow=hollow, hollow2=hollow2, mid=mid, mid2=mid2, centre=centre)


def build(system):
    """system: kind mono|AA|AB, n, a, gap, vacuum, cr: list of {site|xy, dxy, z_rel, fix_xy},
    anchors: registry (fix xy of the far-field carbon in every layer) or none,
    pin_z_radius: fix z of carbons farther than this lateral radius (spacing control)."""
    kind = system['kind']
    if kind == 'atom':
        box = float(system.get('box', 14.0))
        at = Atoms(system.get('element', 'Cr'), positions=[[0, 0, 0]], cell=[box, box + 0.5, box + 1.0], pbc=True)
        at.center()
        at.set_tags([3])
        at.info.update(kind='atom', anchors=[], pin_z=[])
        return at
    n = int(system.get('n', 3))
    a = float(system.get('a', A_GRAPHENE))
    gap = float(system.get('gap', 3.4))
    vacuum = float(system.get('vacuum', 16.0))
    if kind not in ('mono', 'AA', 'AB'):
        raise ValueError(kind)
    atoms = _layer(n, a, 0.0, 1)
    shift = np.zeros(3)
    if kind != 'mono':
        upper = _layer(n, a, gap, 2)
        if kind == 'AB':
            sites = lateral_sites(n, a)
            shift[:2] = sites['topB'] - sites['top']
            upper.positions += shift
        atoms += upper
    nC = len(atoms)
    sites = lateral_sites(n, a)
    for cr in system.get('cr', []):
        xy = np.array(cr['xy'], float) if 'xy' in cr else np.array(sites[cr['site']], float)
        xy = xy + np.array(cr.get('dxy', [0.0, 0.0]), float)
        if kind == 'mono':
            z = float(cr.get('z', 1.7))
        else:
            z = gap / 2 + float(cr.get('z_rel', 0.0))
        atoms += Atom('Cr', [xy[0], xy[1], z], tag=3)
    atoms.cell[2] = [0, 0, np.ptp(atoms.positions[:, 2]) + vacuum]
    atoms.pbc = True
    atoms.wrap()
    atoms.center(axis=2)
    # Anchors are defined on the pristine host relative to the cell centre, so
    # they are identical for every Cr position (endpoints and images share them).
    cons = []
    centre = sites['centre']
    C = np.arange(nC)
    xyC = atoms.positions[C, :2]
    rel = xyC - centre
    frac = rel @ np.linalg.inv(atoms.cell[:2, :2])
    rel = (frac - np.round(frac)) @ atoms.cell[:2, :2]
    rlat = np.linalg.norm(rel, axis=1)
    tags = atoms.get_tags()[C]
    anchors = []
    if system.get('anchors', 'registry') == 'registry':
        for t in sorted(set(tags)):
            idx = C[tags == t]
            anchors.append(int(idx[np.argmax(rlat[tags == t])]))
        cons.append(FixCartesian(anchors, mask=(True, True, False)))
    pinz = []
    if system.get('pin_z_radius') is not None:
        pinz = [int(i) for i in C[rlat >= float(system['pin_z_radius'])]]
        if not pinz:
            raise ValueError('pin_z_radius selects no carbon')
        cons.append(FixCartesian(pinz, mask=(False, False, True)))
    fixcr = [nC + k for k, cr in enumerate(system.get('cr', [])) if cr.get('fix_xy')]
    if fixcr:  # constrained-site relaxation: Cr lateral position held, height and host free
        cons.append(FixCartesian(fixcr, mask=(True, True, False)))
    if cons:
        atoms.set_constraint(cons)
    atoms.info.update(kind=kind, n=n, a=a, gap_nominal=gap, anchors=anchors, pin_z=pinz)
    return atoms


def _mixer(c):
    from gpaw import Mixer, MixerDif, MixerSum
    kind = c.get('mixer', 'dif')
    kw = dict(beta=float(c.get('beta', 0.05)), nmaxold=int(c.get('nmaxold', 5)), weight=float(c.get('weight', 50.0)))
    if kind == 'dif':
        if 'beta_m' in c:
            kw['beta_m'] = float(c['beta_m'])
        return MixerDif(**kw)
    return {'sum': MixerSum, 'plain': Mixer}[kind](**kw)


def make_calc(c, txt, communicator=None):
    from gpaw import GPAW, PW, FermiDirac
    conv = dict(energy=1e-5, density=1e-5, eigenstates=1e-8, forces=0.005)
    conv.update(c.get('conv', {}))
    kw = dict(mode=PW(float(c.get('ecut', 450))), xc=c.get('xc', 'PBE'), kpts=dict(size=tuple(c.get('kpts', (6, 6, 1))), gamma=True),
              occupations=FermiDirac(float(c.get('smear', 0.05)), fixmagmom=bool(c.get('fixmagmom', False))), spinpol=True,
              mixer=_mixer(c),
              convergence=conv, maxiter=int(c.get('maxiter', 400)), symmetry={'point_group': False}, txt=txt)
    if c.get('hund'):
        kw['hund'] = True
    if c.get('setup', 'default') != 'default':
        kw['setups'] = {'Cr': str(c['setup'])}
    if communicator is not None:
        kw['communicator'] = communicator
    dft = GPAW(**kw)
    if not c.get('d3', True):
        return dft, dft
    from dftd3.ase import DFTD3
    from ase.calculators.mixing import SumCalculator
    return SumCalculator([dft, DFTD3(method='PBE', damping='d3bj')]), dft


def describe(atoms, dft=None):
    """Geometry/magnetic descriptors for result records."""
    out = {}
    cr = [i for i, s in enumerate(atoms.get_chemical_symbols()) if s == 'Cr']
    tags = atoms.get_tags()
    out['cr_positions'] = atoms.positions[cr].tolist()
    lay = {}
    for t in (1, 2):
        idx = np.where(tags == t)[0]
        if len(idx):
            lay[t] = idx
    if 2 in lay:
        out['mean_gap'] = float(atoms.positions[lay[2], 2].mean() - atoms.positions[lay[1], 2].mean())
    for i in cr:
        others = [j for j in range(len(atoms)) if j != i]
        if not others:
            continue
        d = atoms.get_distances(i, others, mic=True)
        cs = [j for j, o in enumerate(others) if atoms[o].symbol == 'C']
        dc = np.sort(d[cs])
        out.setdefault('cr_c_nearest12', []).append(dc[:12].tolist())
        out.setdefault('cr_cn_2p4', []).append(int((dc < 2.4).sum()))
        crs = [d[j] for j, o in enumerate(others) if atoms[o].symbol == 'Cr']
        if crs:
            out.setdefault('cr_cr_min', []).append(float(min(crs)))
    if dft is not None:
        try:
            m = dft.get_magnetic_moments()
            out['magmom_total'] = float(dft.get_magnetic_moment())
            out['magmom_cr'] = [float(m[i]) for i in cr]
        except Exception as e:  # noqa: BLE001
            out['magmom_error'] = str(e)
    return out


def load_task(path):
    return json.loads(Path(path).read_text())


==> anc/DA2_data/prod/gate.py <==
"""Platform gate: compare identical fixed-geometry statics run on each host against hostA.

python prod/gate.py <dir>   # <dir> holds G_<host>_<site>/result.json pulled from every host
Pass per host: |dE| <= 1 meV and |dM| <= 0.01 muB for every site, and every site difference
(E_site - E_AA_hollow) within 1 meV of hostA. Writes <dir>/gate_summary.json.
"""
import json
import sys
from pathlib import Path

TOL_E, TOL_M = 1e-3, 1e-2


def main(d):
    d = Path(d)
    res = {}
    for f in sorted(d.glob('G_*/result.json')):
        r = json.loads(f.read_text())
        _, host, *site = r['id'].split('_')
        res.setdefault(host, {})['_'.join(site)] = r
    ref = res.get('hostA', {})
    out = {}
    for host, sites in res.items():
        if host == 'hostA':
            continue
        rows, ok = {}, True
        for s, r in sites.items():
            if s not in ref or r['status'] != 'static_done' or ref[s]['status'] != 'static_done':
                rows[s] = dict(status=r['status'], ref=ref.get(s, {}).get('status'))
                ok = False
                continue
            dE = r['energy'] - ref[s]['energy']
            dM = r['magmom_total'] - ref[s]['magmom_total']
            rows[s] = dict(dE_meV=1000 * dE, dM=dM, ok=abs(dE) <= TOL_E and abs(dM) <= TOL_M)
            ok &= rows[s]['ok']
        b = 'AA_hollow'
        for s in sites:
            if s != b and all(k in sites and k in ref for k in (s, b)) and 'dE_meV' in rows.get(s, {}) and 'dE_meV' in rows.get(b, {}):
                dd = (sites[s]['energy'] - sites[b]['energy']) - (ref[s]['energy'] - ref[b]['energy'])
                rows[s]['d_diff_meV'] = 1000 * dd
                ok &= abs(dd) <= TOL_E
        out[host] = dict(passed=bool(ok and len(rows) == len(ref) and ref), sites=rows,
                         versions={s: r['versions'] for s, r in sites.items()})
        print(host, 'PASS' if out[host]['passed'] else 'NOT PASSED',
              {s: {k: (round(v, 4) if isinstance(v, float) else v) for k, v in x.items()} for s, x in rows.items()})
    (d / 'gate_summary.json').write_text(json.dumps(out, indent=1, default=str))


if __name__ == '__main__':
    main(sys.argv[1])


==> anc/DA2_data/prod/make_guess.py <==
"""Guided initial NEB band: endpoint -> relaxed symmetric-site geometry -> endpoint, piecewise linear
(minimum-image displacements). Endpoint frames are the relaxed endpoints themselves, unchanged.

python prod/make_guess.py <out.traj> <runs_dir> <initial_id> <middle_id> <final_id>   (3 interior images)
python prod/make_guess.py --densify <out.traj> <band_final.traj>   (converged band with midpoints inserted)
"""
import sys
from pathlib import Path

import numpy as np
from ase.geometry import find_mic
from ase.io import read, write


def lerp(a, b, f):
    d, _ = find_mic(b.positions - a.positions, a.cell, a.pbc)
    x = a.copy()
    x.positions = a.positions + f * d
    return x


def main(out, runs, ini, mid, fin):
    runs = Path(runs)
    A, M, B = (read(runs / i / 'final.traj') for i in (ini, mid, fin))
    assert A.get_chemical_symbols() == M.get_chemical_symbols() == B.get_chemical_symbols()
    band = [A, lerp(A, M, 0.5), M, lerp(M, B, 0.5), B]
    for i, x in enumerate(band):
        cr = x.positions[-1]
        d = x.get_distances(len(x) - 1, range(len(x) - 1), mic=True).min()
        print(i, cr.round(3), 'min Cr-C %.3f' % d)
    write(out, band)


def densify(out, band):
    """2N-1 frames from an N-frame converged band: the band images plus the minimum-image midpoint of each pair."""
    B = read(band, ':')
    dense = [B[0]]
    for a, b in zip(B, B[1:]):
        dense += [lerp(a, b, 0.5), b]
    write(out, dense)
    print(out, len(dense), 'frames')


if __name__ == '__main__':
    if sys.argv[1] == '--densify':
        densify(*sys.argv[2:])
    else:
        main(*sys.argv[1:])


==> anc/DA2_data/prod/make_paper_assets.py <==
"""Generate every number, table and figure used by paper/main.tex from saved run records.

python prod/make_paper_assets.py           # strict: any missing input raises
python prod/make_paper_assets.py --draft   # missing inputs become a red \\missing{...} marker

Inputs : prod/runs_<host>/<id>/result.json (pulled by prod/pull.sh), prod/results/gate/gate_summary.json
Outputs: paper/tables/numbers.tex (macros), paper/tables/*.tex, paper/figures/*.pdf,
         paper/tables/numbers.json (value, unit, source run ids and producing hosts for every macro)
"""
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
import analyze  # noqa: E402

ROOT = Path(__file__).resolve().parents[1]
TAB = ROOT / 'paper' / 'tables'
FIG = ROOT / 'paper' / 'figures'
DRAFT = '--draft' in sys.argv


class Missing(Exception):
    pass


def records():
    """All run records by id (relayed copies deduplicated by analyze.load)."""
    R = {}
    for r in analyze.load(''):
        R.setdefault(r['id'], r)
    return R


R = records()


DRIFT_MAX = 0.10  # A; an unconstrained site relaxation whose Cr moved farther than this is not a site energy
DRIFT_EXEMPT = {  # minimum searches and stability tests, whose job is to let Cr move
    'B3_mono_n3_offhollow_m6', 'B3_mono_n3_offhollow_perp_m6', 'C2_U3_mono_hollow_m6',
    'B3_AB_n3_mid_shift_m4', 'B3_AB_n3_mid2_shift_m4', 'C2_mono_n5_hollowmin_m6'}
_drift = {}


def run_dir(i, need='result.json'):
    """The producing host's copy (relayed parent copies hold only final.traj/result.json/task.json)."""
    for base in analyze.RUNS.values():
        if (base / i / need).exists():
            return base / i
    raise Missing(f'{i} (no run directory with {need})')


def cr_drift(i):
    """Lateral Cr displacement between the first and last optimizer frame (0 when Cr xy was held)."""
    if i not in _drift:
        r = R[i]
        crs = (r.get('task') or {}).get('system', {}).get('cr') or []
        if r.get('task', {}).get('type') != 'relax' or not crs or all(c.get('fix_xy') for c in crs):
            _drift[i] = 0.0
        else:
            from ase.io import read
            import numpy as np
            tr = run_dir(i, 'opt.traj') / 'opt.traj'
            a0, a1 = read(tr, 0), read(tr, -1)
            k = [j for j, x in enumerate(a0.get_chemical_symbols()) if x == 'Cr']
            _drift[i] = float(np.max(np.linalg.norm(a1.positions[k, :2] - a0.positions[k, :2], axis=1)))
    return _drift[i]


def rec(i, ok=('converged', 'static_done')):
    r = R.get(i)
    if r is None or r.get('status') not in ok:
        raise Missing(f'{i} ({r.get("status") if r else "absent"})')
    if i not in DRIFT_EXEMPT and cr_drift(i) > DRIFT_MAX:
        raise Missing(f'{i} (Cr slid {cr_drift(i):.2f} A off its site)')
    return r


def E(i):
    return rec(i)['energy']


def host(*ids):
    return sorted({R[i]['_host'] for i in ids if i in R})


ATOM = 'B1_atom_Cr_box14'
HOSTREF = dict(AA='B1_host_AA_n3', AB='B1_host_AB_n3', mono='C1_host_mono_n3_s010')

# Each quantity: macro name -> (function returning (value, [source ids]), format, unit)
Q = {}


def q(name, fmt, unit=''):
    def deco(f):
        Q[name] = (f, fmt, unit)
        return f
    return deco


def diff_meV(a, b):
    return lambda: (1000 * (E(a) - E(b)), [a, b])


def diff_eV(a, b):
    return lambda: (E(a) - E(b), [a, b])


def eb(i, kind):
    return lambda: (E(i) - E(HOSTREF[kind]) - E(ATOM), [i, HOSTREF[kind], ATOM])


def field(i, key, idx=None):
    def f():
        v = rec(i)[key]
        return (v[idx] if idx is not None else v), [i]
    return f


# --- 3x3 site library (Table 1) ---
SITES = [  # (label, kind, run id)
    ('AA hollow', 'AA', 'B1_AA_n3_hollow_m4'),
    ('AA bridge', 'AA', 'B1_AA_n3_bridge_m4'),
    ('AA top', 'AA', 'B1_AA_n3_top_m4'),
    ('AB mid', 'AB', 'B2_AB_n3_mid_m4'),
    ('AB topB', 'AB', 'B1_AB_n3_topB_m4'),
    ('AB top', 'AB', 'B1_AB_n3_top_m4'),
    ('AB hollow', 'AB', 'B1_AB_n3_hollow_m4'),
    ('mono hollow', 'mono', 'B2_mono_n3_hollow_z21_m6'),
    ('mono bridge', 'mono', 'B1_mono_n3_bridge_m4'),
    ('mono off-hollow', 'mono', 'B3_mono_n3_offhollow_m6'),
]
MIN = dict(AA='B1_AA_n3_hollow_m4', AB='B2_AB_n3_mid_m4', mono='B3_mono_n3_offhollow_m6')

for _lab, _kind, _id in SITES:
    tag = ''.join(c for c in _lab.replace('topB', 'topb') if c.isalpha())
    Q['Eb' + tag] = (eb(_id, _kind), '%.2f', 'eV')
    Q['dE' + tag] = (diff_meV(_id, MIN[_kind]), '%.0f', 'meV')
    Q['M' + tag] = (field(_id, 'magmom_total'), '%.2f', 'muB')
    Q['MCr' + tag] = (field(_id, 'magmom_cr', 0), '%.2f', 'muB')
    if _kind != 'mono':
        Q['gap' + tag] = (field(_id, 'mean_gap'), '%.2f', 'A')

Q['dEAAbridgeEV'] = (diff_eV('B1_AA_n3_bridge_m4', 'B1_AA_n3_hollow_m4'), '%.2f', 'eV')
Q['dEmonobridgeEV'] = (diff_eV('B1_mono_n3_bridge_m4', 'B2_mono_n3_hollow_z21_m6'), '%.2f', 'eV')


def spread(ids):
    def f():
        e = [E(i) for i in ids]
        return 1000 * (max(e) - min(e)), list(ids)
    return f


# --- stability, equivalence and spin-state checks quoted in the text ---
Q['gapHostAA'] = (field('B1_host_AA_n3', 'mean_gap'), '%.2f', 'A')
Q['gapHostAB'] = (field('B1_host_AB_n3', 'mean_gap'), '%.2f', 'A')
Q['dEABmidShiftMeV'] = (diff_meV('B3_AB_n3_mid_shift_m4', 'B2_AB_n3_mid_m4'), '%.2f', 'meV')
Q['dEABmidtwoMeV'] = (diff_meV('B3_AB_n3_mid2_fix_m4', 'B2_AB_n3_mid_m4'), '%.2f', 'meV')
Q['dEABmidtwoShiftMeV'] = (diff_meV('B3_AB_n3_mid2_shift_m4', 'B3_AB_n3_mid2_fix_m4'), '%.2f', 'meV')
Q['dEABmidMzeroEV'] = (diff_eV('B3_AB_n3_mid_M0fix', 'B2_AB_n3_mid_m4'), '%.2f', 'eV')
Q['dEABhollowTopMeV'] = (diff_meV('B1_AB_n3_hollow_m4', 'B1_AB_n3_top_m4'), '%.1f', 'meV')
Q['ABmidSeedSpreadMeV'] = (spread(['B2_AB_n3_mid_m2', 'B2_AB_n3_mid_m4', 'B3_AB_n3_mid_m6']), '%.1f', 'meV')
Q['AAhollowSeedSpreadMeV'] = (spread(['B1_AA_n3_hollow_m0', 'B1_AA_n3_hollow_m2', 'B1_AA_n3_hollow_m4']), '%.1f', 'meV')
Q['dEmonoFMtwoEV'] = (diff_eV('B3_mono_n3_hollow_z17_fm2', 'B2_mono_n3_hollow_z21_m6'), '%.2f', 'eV')
Q['dEmonoFMfourEV'] = (diff_eV('B3_mono_n3_hollow_z17_fm4', 'B2_mono_n3_hollow_z21_m6'), '%.2f', 'eV')
Q['monoMinTwinMeV'] = (diff_meV('B3_mono_n3_offhollow_perp_m6', 'B3_mono_n3_offhollow_m6'), '%.1f', 'meV')
Q['dEmonoHollowTwoMeV'] = (diff_meV('B2_mono_n3_hollow2_z21_m6', 'B2_mono_n3_hollow_z21_m6'), '%.2f', 'meV')
Q['dEAAbridgeUhalfMeV'] = (diff_meV('C2_U05_AA_bridge_m4', 'C2_U05_AA_hollow_m0'), '%.0f', 'meV')
Q['dEAAbridgeUoneMeV'] = (diff_meV('C2_U10_AA_bridge_m4', 'C2_U10_AA_hollow_m0'), '%.0f', 'meV')
Q['dEAAhollowPinFreeFiveMeV'] = (diff_meV('C2_AA_n5_hollow_pin_m0', 'C2_AA_n5_hollow_free_m0'), '%.0f', 'meV')
Q['dEAAnoDthreeMeV'] = ((lambda: (1000 * ((E('C1_AA_n3_bridge_m4_noD3') - E('C1_AA_n3_hollow_m4_noD3'))
                                         - (E('B1_AA_n3_bridge_m4') - E('B1_AA_n3_hollow_m4'))),
                                  ['C1_AA_n3_bridge_m4_noD3', 'C1_AA_n3_hollow_m4_noD3', 'B1_AA_n3_bridge_m4', 'B1_AA_n3_hollow_m4'])),
                        '%.0f', 'meV')

# --- stacking preference with Cr (fixed-registry limitation): same cell, same settings, AA minimum vs AB minimum ---
STACK = {  # tag -> (AA with Cr, AB with Cr, pristine AA, pristine AB)
    'Three': ('B1_AA_n3_hollow_m4', 'B2_AB_n3_mid_m4', 'B1_host_AA_n3', 'B1_host_AB_n3'),
    'FourFree': ('B2_AA_n4_hollow_m0', 'B2_AB_n4_mid_m4', 'C1_host_AA_n4', 'C1_host_AB_n4'),
    'FourPin': ('C2_AA_n4_hollow_pin_m0', 'C2_AB_n4_mid_pin_m4', 'C2_host_AA_n4_pin', 'C2_host_AB_n4_pin'),
    'FiveFree': ('C2_AA_n5_hollow_free_m0', 'C2_AB_n5_mid_free_m4', 'C2_host_AA_n5', 'C2_host_AB_n5'),
}
Q['dEstackHostFiveMeV'] = (diff_meV('C2_host_AA_n5', 'C2_host_AB_n5'), '%.0f', 'meV')  # pristine AA - AB, 5x5
Q['dEstackCrFiveFreeMeV'] = (diff_meV('C2_AA_n5_hollow_free_m0', 'C2_AB_n5_mid_free_m4'), '%.0f', 'meV')  # AA+Cr - AB+Cr
Q['dEstackHostThreeMeV'] = (diff_meV('B1_host_AA_n3', 'B1_host_AB_n3'), '%.0f', 'meV')  # pristine AA - AB
for _t, (_aa, _ab, _haa, _hab) in STACK.items():  # binding in AA minus binding in AB, each from its own pristine bilayer
    Q['dEbStack' + _t + 'MeV'] = ((lambda a=_aa, b=_ab, ha=_haa, hb=_hab: (1000 * ((E(b) - E(hb)) - (E(a) - E(ha))),
                                                                        [a, b, ha, hb])), '%.0f', 'meV')
_U3AA = ['C2_U3_AA_hollow_m0', 'C2_U3_AA_hollow_fix_m4', 'C2_U3_AA_bridge_m4']  # lowest AA state sampled at U = 3 eV
Q['dEbStackUthreeMeV'] = ((lambda: (1000 * ((E('C2_U3_AB_mid_m4') - E('B1_host_AB_n3')) - (E(lowest(_U3AA)) - E('B1_host_AA_n3'))),
                                    ['C2_U3_AB_mid_m4', lowest(_U3AA), 'B1_host_AB_n3', 'B1_host_AA_n3'])), '%.0f', 'meV')


@q('AAbridgeSeedSpreadMeV', '%.1f', 'meV')
def _():
    ids = [f'B1_AA_n3_bridge_m{m}' for m in (0, 2, 4, 6)]
    e = [E(i) for i in ids]
    return 1000 * (max(e) - min(e)), ids


@q('GateMaxdEMeV', '%s', 'meV')
def _():
    g = json.loads((ROOT / 'prod/results/gate/gate_summary.json').read_text())
    if not all(v['passed'] for v in g.values()):
        raise Missing('gate not passed on every host')
    m, e = ('%.1e' % max(abs(s['dE_meV']) for v in g.values() for s in v['sites'].values())).split('e')
    return f'{m}\\times10^{{{int(e)}}}', ['gate_summary']  # math-mode TeX


@q('GPAWversion', '%s')
def _():
    r = rec('B1_AA_n3_hollow_m4')
    return r['versions']['gpaw'], ['B1_AA_n3_hollow_m4']


@q('ASEversion', '%s')
def _():
    r = rec('B1_AA_n3_hollow_m4')
    return r['versions']['ase'], ['B1_AA_n3_hollow_m4']


# --- barrier pairs used by the sensitivity, size and +U tables: (label, saddle id, minimum id) ---
PAIRS = [
    ('AA', 'bridge$-$hollow', 'B1_AA_n3_bridge_m4', 'B1_AA_n3_hollow_m4'),
    ('AB', 'topB$-$mid', 'B1_AB_n3_topB_m4', 'B2_AB_n3_mid_m4'),
    ('AB', 'top$-$mid', 'B1_AB_n3_top_m4', 'B2_AB_n3_mid_m4'),
    ('mono', 'bridge$-$hollow', 'B1_mono_n3_bridge_m4', 'B2_mono_n3_hollow_z21_m6'),
]
VARIANTS = [('e550', '550~eV'), ('k6', '$6\\times6$ $k$'), ('noD3', 'no D3'), ('s005', '0.05~eV smear')]


def c1_id(base, v):
    """C1 static of the relaxed geometry of `base` with one setting changed."""
    return 'C1_' + base.split('_', 1)[1] + '_' + v


SIZE = {  # pair label -> {column: (saddle id, minimum id)}; saddle runs hold Cr xy (fix) or pass the drift check
    'AA bridge$-$hollow': {'n4 free': ('B2_AA_n4_bridge_fix_m4', 'B2_AA_n4_hollow_m0'),
                           'n4 pin': ('C2_AA_n4_bridge_pin_m4', 'C2_AA_n4_hollow_pin_m0'),
                           'n5 pin': ('C2_AA_n5_bridge_pinfix_m4', 'C2_AA_n5_hollow_pin_m0'),
                           'n5 free': ('C2_AA_n5_bridge_freefix_m4', 'C2_AA_n5_hollow_free_m0')},
    'AB topB$-$mid': {'n4 free': ('B2_AB_n4_topB_m4', 'B2_AB_n4_mid_m4')},
    'AB top$-$mid': {'n4 free': ('B2_AB_n4_top_m4', 'B2_AB_n4_mid_m4')},
    'mono bridge$-$hollow': {'n4 free': ('C2_mono_n4_bridge_m6', 'C2_mono_n4_hollow_m6'),
                             'n5 free': ('C2_mono_n5_bridge_fix_m6', 'C2_mono_n5_hollow_m6')},
    'mono top$-$bridge': {'n4 free': ('C2_mono_n4_top_fix_m6', 'C2_mono_n4_bridge_m6'),
                          'n5 free': ('C2_mono_n5_top_fix_m6', 'C2_mono_n5_bridge_fix_m6')},
}
# Size-table rows that are not in PAIRS (no sensitivity variants): label -> 3x3 (saddle id, minimum id)
SIZE_EXTRA = [('mono top$-$bridge', ('B1_mono_n3_top_m6', 'B1_mono_n3_bridge_m4'))]
SIZE_COLS = ['n4 free', 'n4 pin', 'n5 pin', 'n5 free']
UHOST = [  # (host, state label, PBE id or None, {U label: [run ids]}); lowest converged run of each list is used
    ('AA', 'hollow, $M=0$ seed', 'B1_AA_n3_hollow_m4', {'0.5': ['C2_U05_AA_hollow_m0'], '1.0': ['C2_U10_AA_hollow_m0'],
                                                       '1.5': ['C2_U15_AA_hollow_m0'], '3': ['C2_U3_AA_hollow_m0']}),
    ('AA', 'hollow, magnetic seed', None, {'1.5': ['C2_U15_AA_hollow_fix_m4'], '3': ['C2_U3_AA_hollow_fix_m4']}),
    ('AA', 'bridge', 'B1_AA_n3_bridge_m4', {'0.5': ['C2_U05_AA_bridge_m4'], '1.0': ['C2_U10_AA_bridge_m4'],
                                            '1.5': ['C2_U15_AA_bridge_m4'], '3': ['C2_U3_AA_bridge_m4']}),
    ('AB', 'mid', 'B2_AB_n3_mid_m4', {'3': ['C2_U3_AB_mid_m4']}),
    ('AB', 'topB', 'B1_AB_n3_topB_m4', {'3': ['C2_U3_AB_topB_fix_m4']}),
    ('AB', 'top', 'B1_AB_n3_top_m4', {'3': ['C2_U3_AB_top_fix_m4']}),
    ('mono', 'minimum', 'B3_mono_n3_offhollow_m6', {'3': ['C2_U3_mono_hollow_m6']}),
    ('mono', 'bridge', 'B1_mono_n3_bridge_m4', {'3': ['C2_U3_mono_bridge_fix_m6']}),
]
ULABELS = ['0.5', '1.0', '1.5', '3']
# AA hollow->bridge spin-resolved scans: Cr xy held at hollow + f (bridge - hollow); each branch relaxed separately.
# M0: total moment fixed at 0, from the relaxed hollow; mag: free moment, seed 4, from the relaxed bridge;
# hm: free moment, seed 5, from the relaxed f=0.35 magnetic point; M2: total moment fixed at 2.
SCANS = {  # n -> (hollow id, bridge id, scan prefix, cell label, planned (f, branch) points)
    3: ('B1_AA_n3_hollow_m4', 'B1_AA_n3_bridge_m4', 'B3_AA_n3_scan_', 'free',
        [(f, b) for f in (20, 35, 50, 65, 80) for b in ('M0', 'mag')]),
    4: ('C2_AA_n4_hollow_pin_m0', 'C2_AA_n4_bridge_pin_m4', 'B3_AA_n4pin_scan_', 'pinned',
        [(20, 'M0'), (20, 'mag'), (20, 'hm'), (25, 'M0'), (25, 'mag'), (25, 'hm'), (25, 'M2'), (30, 'mag'), (30, 'hm'),
         (30, 'M2'), (35, 'M0'), (35, 'mag'), (50, 'mag')]),
    5: ('C2_AA_n5_hollow_pin_m0', 'C2_AA_n5_bridge_pinfix_m4', 'B3_AA_n5pin_scan_', 'pinned',
        [(10, 'M0'), (10, 'mag'), (15, 'M0'), (15, 'mag'), (20, 'M0'), (20, 'mag'), (25, 'M0'), (25, 'mag'), (30, 'mag')]),
    # free far field at the same sizes (C2k): separates cell size from the far-field treatment
    '4free': ('B2_AA_n4_hollow_m0', 'B2_AA_n4_bridge_fix_m4', 'C2_AA_n4free_scan_', 'free',
              [(15, 'M0'), (15, 'mag'), (20, 'M0'), (20, 'mag'), (25, 'M0'), (25, 'mag'), (30, 'mag')]),
    '5free': ('C2_AA_n5_hollow_free_m0', 'C2_AA_n5_bridge_freefix_m4', 'C2_AA_n5free_scan_', 'free',
              [(15, 'M0'), (15, 'mag'), (20, 'M0'), (20, 'mag'), (25, 'mag')]),
}
WORD = {3: 'Three', 4: 'Four', 5: 'Five', '4free': 'FourFree', '5free': 'FiveFree'}
SIZE_OF = lambda k: int(str(k)[0])  # scan key -> cell size n


def scan(n):
    """{f: [(meV vs hollow, branch, M, id), ...]} over converged points; strict mode requires every planned point."""
    h, b, pre, _, plan = SCANS[n]
    e0 = E(h)
    pts = {0.0: [(0.0, 'M0', rec(h)['magmom_total'], h)], 1.0: [(1000 * (E(b) - e0), 'mag', rec(b)['magmom_total'], b)]}
    for f, br in plan:
        i = f'{pre}f{f:02d}_{br}'
        try:
            r = rec(i)
        except Missing:
            if not DRAFT:
                raise
            continue
        pts.setdefault(f / 100, []).append((1000 * (r['energy'] - e0), br, r['magmom_total'], i))
    return pts


def envelope(n):
    """Lower envelope over the sampled points; returns (f, (meV, branch, M, id)) of its maximum, and all sources."""
    pts = scan(n)
    env = {f: min(v) for f, v in pts.items()}
    f = max(env, key=lambda x: env[x][0])
    return f, env[f], [p[3] for v in pts.values() for p in v]


def crossing(n):
    """Bracket (f_lo, f_hi): last sampled f where M0 is lowest and first sampled f above it where it is not."""
    pts = scan(n)
    fs = sorted(pts)
    lo = max(f for f in fs if min(pts[f])[1] == 'M0')
    hi = min(f for f in fs if f > lo)
    return lo, hi


for _n in SCANS:
    Q['EaAAscan' + WORD[_n]] = ((lambda n=_n: (envelope(n)[1][0], envelope(n)[2])), '%.0f', 'meV')
    Q['fAApeak' + WORD[_n]] = ((lambda n=_n: (envelope(n)[0], envelope(n)[2])), '%.2f', '')
    Q['MAApeak' + WORD[_n]] = ((lambda n=_n: (envelope(n)[1][2], [envelope(n)[1][3]])), '%.1f', 'muB')
    Q['fAAcrossLo' + WORD[_n]] = ((lambda n=_n: (crossing(n)[0], envelope(n)[2])), '%.2f', '')
    Q['fAAcrossHi' + WORD[_n]] = ((lambda n=_n: (crossing(n)[1], envelope(n)[2])), '%.2f', '')
def where(n):
    """Where the sampled envelope peaks: on the magnetic plateau reaching the bridge, or before it (crossing region)."""
    f, (mev, *_), src = envelope(n)
    env1 = min(scan(n)[1.0])[0]
    return ('the bridge (magnetic plateau)' if env1 >= mev - 2.0 else 'the spin-crossing region'), src


def interp(n):
    """Linear crossing of the M=0 branch and the lowest magnetic branch between the bracketing points (meV)."""
    lo, hi = crossing(n)
    pts = scan(n)
    def pick(f, m0):
        v = [p for p in pts[f] if (p[1] == 'M0') == m0]
        if not v:
            raise Missing(f'{SCANS[n][2]}f{round(100 * f):02d} ({"M0" if m0 else "magnetic"} branch)')
        return min(v)
    m0, mg = (lambda f: pick(f, True)), (lambda f: pick(f, False))
    a0, a1, b0, b1 = m0(lo), m0(hi), mg(lo), mg(hi)
    t = (b0[0] - a0[0]) / ((a1[0] - a0[0]) - (b1[0] - b0[0]))
    return a0[0] + t * (a1[0] - a0[0]), [x[3] for x in (a0, a1, b0, b1)]


for _n in (4, 5, '4free', '5free'):
    Q['EaAAinterp' + WORD[_n]] = ((lambda n=_n: interp(n)), '%.0f', 'meV')
# Largest |straight-line crossing - E_env| over the scans with a bracketed crossing (sampling uncertainty of E_env).
Q['EaAAinterpMaxDevMeV'] = ((lambda: (max(abs(interp(k)[0] - envelope(k)[1][0]) for k in (4, 5, '4free', '5free')),
                                      sorted({i for k in (4, 5, '4free', '5free') for i in envelope(k)[2]}))), '%.0f', 'meV')
for _n in SCANS:
    Q['AApeakWhere' + WORD[_n]] = ((lambda n=_n: where(n)), '%s', '')
for _lab, _col in (('FourPin', 'n4 pin'), ('FivePin', 'n5 pin'), ('FourFree', 'n4 free'), ('FiveFree', 'n5 free')):
    _s, _m = SIZE['AA bridge$-$hollow'][_col]
    Q['dEAAbridge' + _lab] = (diff_meV(_s, _m), '%.0f', 'meV')
for _w, _n in (('Four', 4), ('Five', 5)):  # same cell, pinned minus free far field
    Q['dEAAfar' + _w + 'MeV'] = ((lambda n=_n: (envelope(n)[1][0] - envelope(f'{n}free')[1][0],
                                                envelope(n)[2] + envelope(f'{n}free')[2])), '%.0f', 'meV')
NEBS = [('AB', 'mid$\\to$mid$^\\prime$', 'B3_AB_n3_neb_mid_mid2b'),
        ('mono', 'hollow$\\to$hollow', 'B3_mono_n3_neb3g')]
KB = 8.617333262e-5  # eV/K


def lowest(ids):
    ok = [i for i in ids if i in R and R[i].get('status') in ('converged', 'static_done')]
    if not ok:
        raise Missing(','.join(ids) + ' (none converged)')
    return min(ok, key=E)


# Table cells that may stay empty in a strict build: the free 4x4 AA bridge (Cr xy held) stalled at fmax 0.17 eV/A
# with its energy flat to <0.5 meV over 40 BFGS steps; it is shown only if it converges.
OPTIONAL = {'C2_U15_AA_hollow_fix_m4'}  # failed SCF (reported in the table caption)


def cell(f, fmt='%.0f'):
    try:
        out = fmt % f()
        return '0' if out in ('-0', '+0') else out
    except Missing as e:
        if str(e).split(' ')[0] in OPTIONAL:
            return '--'
        if not DRAFT:
            raise
        return r'\missing{}'


def table_sens():
    rows = []
    for kind, lab, sad, mn in PAIRS:
        cells = [cell(lambda: 1000 * (E(sad) - E(mn)))]
        for v, _ in VARIANTS:
            if v == 's005' and kind != 'mono':
                cells.append('--')
                continue
            cells.append(cell(lambda v=v: 1000 * ((E(c1_id(sad, v)) - E(c1_id(mn, v))) - (E(sad) - E(mn))), '%+.0f'))
        rows.append(f'{kind} {lab} & ' + ' & '.join(cells) + r' \\')
    nb = lambda v: 1000 * (E(f'C1_AB_n3_nebimg2_{v}') - E(f'C1_AB_n3_nebimg0_{v}'))
    cells = [cell(lambda: nb('ref'))]
    for v, _ in VARIANTS:
        cells.append(cell(lambda v=v: nb(v) - nb('ref'), '%+.0f') if v in ('k6', 'noD3') else '--')
    rows.append(r'AB mid$\to$mid$^\prime$ CI-NEB barrier & ' + ' & '.join(cells) + r' \\')
    head = ' & '.join(h for _, h in VARIANTS)
    (TAB / 'table_sens.tex').write_text(r"""\begin{table*}
\caption{\label{tab:sens}Numerical and methodological sensitivity of the site energy differences ($3\times3$, meV).
Each variant is a static calculation at the relaxed reference geometry with one setting changed; the entry is the
change of the difference relative to the reference protocol (first column).}
\begin{ruledtabular}
\begin{tabular}{lrrrrr}
Difference & reference & """ + head + r""" \\
\hline
""" + '\n'.join(rows) + r"""
\end{tabular}
\end{ruledtabular}
\end{table*}
""")


def table_size():
    rows = []
    for (kind, lab, sad, mn) in PAIRS:
        key = f'{kind} {lab}'
        cells = [cell(lambda: 1000 * (E(sad) - E(mn)))]
        for col in SIZE_COLS:
            ids = SIZE.get(key, {}).get(col)
            cells.append(cell(lambda ids=ids: 1000 * (E(ids[0]) - E(ids[1]))) if ids else '--')
        rows.append(key + ' & ' + ' & '.join(cells) + r' \\')
    for key, (sad, mn) in SIZE_EXTRA:
        cells = [cell(lambda sad=sad, mn=mn: 1000 * (E(sad) - E(mn)))]
        for col in SIZE_COLS:
            ids = SIZE.get(key, {}).get(col)
            cells.append(cell(lambda ids=ids: 1000 * (E(ids[0]) - E(ids[1]))) if ids else '--')
        rows.append(key + ' & ' + ' & '.join(cells) + r' \\')
    (TAB / 'table_size.tex').write_text(r"""\begin{table*}
\caption{\label{tab:size}Cell-size dependence of the site energy differences (meV). ``free'': all host coordinates
relaxed except the registry anchors; ``pin'': carbon heights beyond the pinning radius held at the pristine
interlayer spacing. The two far-field treatments are not guaranteed to bound the dilute limit; their spread is an
uncertainty estimate. The $5\times5$ bridges, the free $4\times4$ AA bridge and the larger-cell surface top sites hold Cr in
plane on the site; the other runs were relaxed freely and stayed within 0.1~\AA{} of it. --: not computed.}
\begin{ruledtabular}
\begin{tabular}{lrrrrr}
Difference & $3\times3$ & $4\times4$ free & $4\times4$ pin & $5\times5$ pin & $5\times5$ free \\
\hline
""" + '\n'.join(rows) + r"""
\end{tabular}
\end{ruledtabular}
\end{table*}
""")


def table_u():
    """Each state relative to the lowest state of the same host and treatment (PBE, PBE+U), with the total moment."""
    rows, last = [], None
    for kind in ('AA', 'AB', 'mono'):
        states = [x for x in UHOST if x[0] == kind]
        pbe_ref = lambda: min(E(x[2]) for x in states if x[2])
        refs = {u: (lambda u=u: min(E(lowest(x[3][u])) for x in states if u in x[3] and any(i in R and R[i].get('status') == 'converged' for i in x[3][u])))
                for u in ULABELS}
        for _, lab, pid, U in states:
            cells = [cell(lambda: 1000 * (E(pid) - pbe_ref())) if pid else '--']
            for u in ULABELS:
                if u not in U:
                    cells += ['', '']
                    continue
                cells.append(cell(lambda u=u: 1000 * (E(lowest(U[u])) - refs[u]())))
                cells.append(cell(lambda u=u: round(rec(lowest(U[u]))['magmom_total'], 1) + 0.0, '%.1f'))  # no '-0.0'
            rows.append(('\\hline\n' if last and last != kind else '') + f'{kind} {lab} & ' + ' & '.join(cells) + r' \\')
            last = kind
    (TAB / 'table_u.tex').write_text(r"""\begin{table*}
\caption{\label{tab:u}Effect of an on-site Hubbard correction on Cr $d$ ($3\times3$). Each state is given relative to the lowest
state found for the same host and treatment (meV), with the total moment $M$ ($\mu_\mathrm{B}$). PBE+U runs are relaxed from the
PBE geometries; ``magnetic seed'' at the AA hollow holds Cr in plane and starts from 4~$\mu_\mathrm{B}$. Empty: not computed.
--: no converged run (at $U=1.5$~eV this state failed self-consistency; in PBE it was not computed separately). All other
entries are converged relaxations. At $U=0.5$ and 1.0~eV only the two AA states that decide the ordering were computed.}
\begin{ruledtabular}
\begin{tabular}{lrrrrrrrrr}
State & PBE & $U=0.5$ & $M$ & $U=1.0$ & $M$ & $U=1.5$ & $M$ & $U=3$ & $M$ \\
\hline
""" + '\n'.join(rows) + r"""
\end{tabular}
\end{ruledtabular}
\end{table*}
""")


NEBMIN = {'B3_mono_n3_neb3g': ['B3_mono_n3_offhollow_m6']}  # relaxed minima lower than the band endpoints
# Discretisation check (C2k): 7 moving images, fmax 0.02, started from the converged 3-image band with midpoints added.
# The surface band (C2_mono_n3_neb7) did not converge and was stopped; it is read separately below (MONO7).
NEB7 = {'AB': ('B3_AB_n3_neb_mid_mid2b', 'C2_AB_n3_neb7_mid_mid2')}


def neb_data(i):
    """Barrier = highest image minus the lowest of (band images, separately relaxed minima on the path)."""
    r = rec(i, ok=('converged',))
    e = r['image_energies']
    lo = min([min(e)] + [E(m) for m in NEBMIN.get(i, [])])
    return dict(r=r, rel=[1000 * (x - e[0]) for x in e], M=[im.get('magmom_total') for im in r['images']],
                Ea=max(e) - lo, mism=r['endpoint_mismatch_meV'], srcs=[i] + NEBMIN.get(i, []))


def table_neb():
    rows = []
    for kind, lab, i in NEBS + [('AB', r'mid$\to$mid$^\prime$, 7 images', NEB7['AB'][1])]:
        try:
            d = neb_data(i)
            rows.append(f'{kind} & {lab} & %.0f & %.1f & %d & ' % (1000 * d['Ea'], max(map(abs, d['mism'])), d['r']['neb_steps'])
                        + ', '.join('%.1f' % m for m in d['M']) + r' \\')
        except Missing:
            if not DRAFT:
                raise
            rows.append(f'{kind} & {lab} & ' + r'\missing{} & & & \\')
    (TAB / 'table_neb.tex').write_text(r"""\begin{table*}
\caption{\label{tab:neb}Climbing-image NEB results ($3\times3$; three moving images converged to 0.05~eV/\AA, and seven
moving images converged to 0.02~eV/\AA{} where stated). $E_a$: highest image minus the
lowest of the band images and any separately relaxed minimum on the path;
$\delta_\mathrm{end}$: largest deviation of a band endpoint from the separately relaxed endpoint; $M$: total moment of
each image along the band. The surface value is a $3\times3$ result and is not converged with cell size
(Sec.~\ref{sec:sens}).}
\begin{ruledtabular}
\begin{tabular}{llrrrl}
Host & Hop & $E_a$ (meV) & $\delta_\mathrm{end}$ (meV) & steps & $M$ along band ($\mu_\mathrm{B}$) \\
\hline
""" + '\n'.join(rows) + r"""
\end{tabular}
\end{ruledtabular}
\end{table*}
""")


def table_aa():
    """AA barrier vs cell size: symmetric-site difference and the maximum of the spin-resolved lower envelope."""
    rows = []
    for n in (3, 4, '4free', 5, '5free'):
        h, b, pre, lab, plan = SCANS[n]
        bridge = cell(lambda: 1000 * (E(b) - E(h)))
        peak = cell(lambda: envelope(n)[1][0])
        where = cell(lambda: envelope(n)[0], '%.2f')
        br = cell(lambda: {'M0': '$M=0$', 'mag': 'mag.', 'hm': 'mag.', 'M2': '$M=2$'}[envelope(n)[1][1]] + ', %.1f' % envelope(n)[1][2], '%s')
        cr = cell(lambda: '%.2f--%.2f' % crossing(n), '%s')
        npts = cell(lambda: sum(len(v) for v in scan(n).values()) - 2, '%d')
        k = SIZE_OF(n)
        rows.append(f'${k}\\times{k}$ & {lab} & {bridge} & {peak} & {where} & {br} & {cr} & {npts}' + r' \\')
    (TAB / 'table_aa.tex').write_text(r"""\begin{table*}
\caption{\label{tab:aa}AA gallery: dependence of the hollow$\to$hollow barrier estimate on cell size and far-field treatment
(meV). ``bridge'': relaxed bridge minus relaxed hollow, a site energy difference, not a barrier, in the far field given (``pinned'': carbons beyond the pinning radius held at the pristine
spacing; ``free'': all host heights relaxed). $E_\mathrm{env}$: maximum over the sampled points of the lower envelope of the
separately relaxed spin branches along the hollow$\to$bridge segment, at fraction $f$, with the branch and total moment
($\mu_\mathrm{B}$) there; $f_\times$: sampled bracket of the change of the lowest branch from $M=0$ to magnetic.
Cr is held in plane on the hollow$\to$bridge line. $E_\mathrm{env}$ is a sampled value on that line, not a bound to the
minimum-energy path. Rows with the same far field isolate the cell size, and rows with the same cell isolate the far field.}
\begin{ruledtabular}
\begin{tabular}{llrrrlll}
Cell & far field & bridge & $E_\mathrm{env}$ & $f$ & branch, $M$ & $f_\times$ & points \\
\hline
""" + '\n'.join(rows) + r"""
\end{tabular}
\end{ruledtabular}
\end{table*}
""")


def fig_scan():
    """Energy of each separately relaxed spin branch along the AA hollow->bridge segment, one panel per cell."""
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    style = {'M0': ('#1f4e79', 'o', r'$M=0$ (fixed)'), 'lo': ('#c55a11', 's', r'magnetic, $M<4.6$'),
             'hi': ('#7f3f98', 'D', r'magnetic, $M\geq4.6$'), 'M2': ('#7f7f7f', '^', r'$M=2$ (fixed)')}
    sub = lambda b, M: b if b in ('M0', 'M2') else ('hi' if M >= 4.6 else 'lo')  # magnetic substate by total moment
    fig, grid = plt.subplots(2, 3, figsize=(7.0, 4.6), sharey=True, sharex=True)
    layout = {(0, 1): 4, (0, 2): 5, (1, 0): 3, (1, 1): '4free', (1, 2): '5free'}  # top: pinned; bottom: free
    for (r, c), n in layout.items():
        ax = grid[r, c]
        try:
            pts = scan(n)
        except Missing:
            if not DRAFT:
                raise
            ax.set_title(f'{n}x{n} (missing)')
            continue
        for br, (c, m, lab) in style.items():
            xy = sorted((f, min(e for (e, b, M, i) in v if sub(b, M) == br)) for f, v in pts.items()
                        if any(sub(b, M) == br for (e, b, M, i) in v))
            if xy:
                ax.plot(*zip(*xy), m + '-', color=c, ms=4, lw=1, label=lab)
        env = sorted((f, min(v)[0]) for f, v in pts.items())
        ax.plot(*zip(*env), '-', color='k', lw=2.5, alpha=0.25, zorder=0, label='lower envelope')
        k = SIZE_OF(n)
        ax.set_title(r'$%d\times%d$ (%s)' % (k, k, SCANS[n][3]), fontsize=9)
        ax.set_xlim(-0.03, 1.03)
    for ax in grid[1]:
        ax.set_xlabel('$f$ (hollow $\\to$ bridge)')
    for ax in (grid[0, 1], grid[1, 0]):
        ax.set_ylabel('$E - E_\\mathrm{hollow}$ (meV)')
        ax.tick_params(labelleft=True)
    grid[0, 0].set_ylim(-50, 1000)
    leg = {}
    for ax in grid.flat:
        for h, l in zip(*ax.get_legend_handles_labels()):
            leg.setdefault(l, h)
    order = [st[2] for st in style.values()] + ['lower envelope']
    grid[0, 0].axis('off')
    grid[0, 0].legend([leg[l] for l in order if l in leg], [l for l in order if l in leg], frameon=False, fontsize=7.5,
                      loc='center')
    fig.tight_layout()
    FIG.mkdir(parents=True, exist_ok=True)
    fig.savefig(FIG / 'fig_aa_scan.pdf')


SITE_FIG = {  # panel -> (pristine host, {label: Cr site run ids (lowest converged used)}, [path: label sequence])
    'AA': ('B1_host_AA_n3', {'hollow': ['B1_AA_n3_hollow_m4'], 'bridge': ['B1_AA_n3_bridge_m4'],
                             'top': [f'B1_AA_n3_top_m{m}' for m in (0, 2, 4, 6)], "hollow'": ['B2_AA_n3_hollow2_m0']},
           [('hollow', 'bridge', "hollow'")]),
    'AB': ('B1_host_AB_n3', {'mid': ['B2_AB_n3_mid_m4'], "mid'": ['B3_AB_n3_mid2_shift_m4'], 'topB': ['B1_AB_n3_topB_m4'],
                             'top': ['B1_AB_n3_top_m4'], 'hollow': ['B1_AB_n3_hollow_m4']}, [('mid', "mid'")]),
    'mono': ('C1_host_mono_n3_s010', {'off-hollow': ['B3_mono_n3_offhollow_m6'], 'bridge': ['B1_mono_n3_bridge_m4'],
                                      'top': ['B1_mono_n3_top_m6'], "hollow'": ['B2_mono_n3_hollow2_z21_m6'],
                                      'hollow': ['B2_mono_n3_hollow_z21_m6']},
             [('hollow', 'bridge', "hollow'"), ('bridge', 'top')]),
}

LABEL_OFF = {('AA', 'top'): (5, 2), ('AA', 'bridge'): (-30, -3), ('AB', 'top'): (5, 2), ('AB', 'mid'): (5, -8),
             ('AB', 'topB'): (-26, -3), ("AB", "mid'"): (5, 2), ('mono', 'top'): (5, 2), ('mono', 'bridge'): (-30, -3),
             ('mono', 'off-hollow'): (-52, -6), ('mono', 'hollow'): (5, -9)}  # label placement only (points are run positions)


def inversion_centres(atoms, tol=0.1):
    """Inversion centres of a bilayer away from the eclipsed atom pairs (the AB 'mid' family), found numerically:
    midpoints of lower/upper carbon pairs about which inversion maps every carbon onto a carbon (minimum image,
    tolerance in A), keeping those more than 0.3 A in plane from every carbon."""
    import numpy as np
    from ase.geometry import find_mic
    P = atoms.positions
    zm = P[:, 2].mean()
    lo, up = P[P[:, 2] < zm], P[P[:, 2] >= zm]
    out = []
    for a in lo:
        for b in up:
            c = a + find_mic((b - a)[None], atoms.cell, atoms.pbc)[0][0] / 2  # pair partner may be an image
            if np.min(np.linalg.norm(find_mic(P - c, atoms.cell, atoms.pbc)[0][:, :2], axis=1)) < 0.3:
                continue
            img = 2 * c - P
            d = np.array([np.min(np.linalg.norm(find_mic(P - x, atoms.cell, atoms.pbc)[0], axis=1)) for x in img])
            if d.max() < tol and not any(np.linalg.norm(find_mic((c - o)[None], atoms.cell, atoms.pbc)[0]) < tol for o in out):
                out.append(c)
    return np.array(out)


def fig_sites():
    """Top views of the 3x3 cells with the relaxed Cr sites, the CI-NEB paths and, for AB, the inversion-centre net
    (computed from the relaxed pristine host). Positions are taken from the run records listed in SITE_FIG."""
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    import numpy as np
    from ase.io import read
    fig, axs = plt.subplots(1, 3, figsize=(7.0, 2.4))
    titles = dict(AA='(a) AA gallery', AB='(b) AB gallery', mono='(c) surface')
    for ax, (kind, (host, sites, paths)) in zip(axs, SITE_FIG.items()):
        rec(host)
        H = read(run_dir(host, 'final.traj') / 'final.traj')
        cell = H.cell[:2, :2]
        ctr = (cell[0] + cell[1]) / 2
        rep = [(i, j) for i in range(-1, 3) for j in range(-1, 3)]
        zm = H.positions[:, 2].mean()
        layers = [H.positions[H.positions[:, 2] < zm + 1e-6], H.positions[H.positions[:, 2] >= zm + 1e-6]] \
            if kind != 'mono' else [H.positions]
        for k, L in enumerate(layers if kind == 'AB' else layers[:1]):
            xy = np.array([p[:2] + i * cell[0] + j * cell[1] for p in L for i, j in rep])
            for a in range(len(xy)):
                d = np.linalg.norm(xy - xy[a], axis=1)
                for b in np.where((d > 0.5) & (d < 1.6))[0]:
                    if b > a:
                        ax.plot(*zip(xy[a], xy[b]), '-', color=('#595959' if k == 0 else '#c55a11'),
                                lw=(1.2 if k == 0 else 0.8), alpha=(0.9 if k == 0 else 0.6), zorder=1)
        def place(i):
            c = read(run_dir(i, 'final.traj') / 'final.traj').positions[-1][:2]
            best = min(((c + p * cell[0] + q * cell[1]) for p in range(-2, 3) for q in range(-2, 3)),
                       key=lambda v: np.linalg.norm(v - ctr))
            return best
        pos = {lab: place(lowest(ids)) for lab, ids in sites.items()}
        if kind == 'AB':
            ic = inversion_centres(H)[:, :2]
            net = np.array([p + i * cell[0] + j * cell[1] for p in ic for i, j in rep])
            for a in range(len(net)):
                d = np.linalg.norm(net - net[a], axis=1)
                for b in np.where((d > 0.5) & (d < 1.4))[0]:
                    if b > a:
                        ax.plot(*zip(net[a], net[b]), ':', color='#7f3f98', lw=0.9, zorder=2)
            ax.plot(*net.T, 'o', color='#7f3f98', ms=2.5, zorder=2)
        for k, path in enumerate(paths):
            v = np.array([pos[x] for x in path])
            ax.plot(*v.T, '-' if k == 0 else '--', color='#1f4e79', lw=2.0, zorder=3)
        for lab, v in pos.items():
            ax.plot(*v, 'o', color='#1f4e79', mec='white', ms=6, zorder=4)
            ax.annotate(lab, v, xytext=LABEL_OFF.get((kind, lab), (4, 4)), textcoords='offset points', fontsize=7,
                        zorder=5, bbox=dict(boxstyle='round,pad=0.1', fc='white', ec='none', alpha=0.8))
        ax.set_xlim(ctr[0] - 3.0, ctr[0] + 3.0)
        ax.set_ylim(ctr[1] - 2.6, ctr[1] + 2.6)
        ax.set_aspect('equal')
        ax.axis('off')
        ax.set_title(titles[kind], fontsize=9)
    fig.tight_layout()
    FIG.mkdir(parents=True, exist_ok=True)
    fig.savefig(FIG / 'fig_sites.pdf')

def fig_profiles():
    """Energy and moment profiles of the CI-NEB bands vs path length (Cr + host, mass-unweighted)."""
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    import numpy as np
    from ase.geometry import find_mic
    from ase.io import read
    fig, ax = plt.subplots(2, 1, figsize=(3.4, 4.2), sharex=True)
    colors = dict(AA='#1f4e79', AB='#c55a11', mono='#548235')
    drawn = 0
    for kind, lab, i in NEBS:
        try:
            d = neb_data(i)
        except Missing:
            if not DRAFT:
                raise
            continue
        band = read(Path(analyze.RUNS[[h for h, b in analyze.RUNS.items() if (b / i).exists()][0]]) / i / 'band_final.traj', ':')
        s = [0.0]
        for a, b in zip(band[:-1], band[1:]):
            dv, _ = find_mic(b.positions - a.positions, a.cell, a.pbc)
            s.append(s[-1] + float(np.linalg.norm(dv)))
        x = np.array(s) / s[-1]
        ax[0].plot(x, d['rel'], 'o-', color=colors[kind], label=kind)
        ax[1].plot(x, d['M'], 'o-', color=colors[kind])
        drawn += 1
    ax[0].set_ylabel(r'$E - E_\mathrm{initial}$ (meV)')
    ax[1].set_ylabel(r'$M$ ($\mu_\mathrm{B}$)')
    ax[1].set_xlabel('normalised path length')
    if drawn:
        ax[0].legend(frameon=False, fontsize=8)
    fig.tight_layout()
    FIG.mkdir(parents=True, exist_ok=True)
    fig.savefig(FIG / 'fig_neb_profiles.pdf')


@q('KinT', '%d', 'K')
def _():
    return 300, []


def _rate(i, nu):
    def f():
        d = neb_data(i)
        return float(np.log10(nu * np.exp(-d['Ea'] / (KB * 300)))), [i]
    return f


def _rate_aa(n, nu):
    def f():
        _, (mev, *_), src = envelope(n)
        return float(np.log10(nu * np.exp(-mev / 1000 / (KB * 300)))), src
    return f


import numpy as np  # noqa: E402

for _kind, _lab, _i in NEBS:
    Q['Ea' + _kind + 'NEB'] = ((lambda i=_i: (1000 * neb_data(i)['Ea'], neb_data(i)['srcs'])), '%.0f', 'meV')
    Q['logk' + _kind + 'lo'] = (_rate(_i, 1e12), '%.0f', 'log10(s^-1)')
    Q['logk' + _kind + 'hi'] = (_rate(_i, 1e13), '%.0f', 'log10(s^-1)')
for _kind, (_i3, _i7) in NEB7.items():
    Q['Ea' + _kind + 'NEBseven'] = ((lambda i=_i7: (1000 * neb_data(i)['Ea'], neb_data(i)['srcs'])), '%.0f', 'meV')
    Q['dEa' + _kind + 'NEBsevenMeV'] = ((lambda a=_i3, b=_i7: (1000 * (neb_data(b)['Ea'] - neb_data(a)['Ea']),
                                                               neb_data(a)['srcs'] + neb_data(b)['srcs'])), '%.0f', 'meV')
# Surface 7-image band: stopped unconverged (forces oscillating, highest image off the bridge). Read from the frozen
# neb.traj (last complete band) and neb.log; it bounds nothing and only shows how uncertain the 3x3 surface value is.
MONO7, MONO3, MONOREF = 'C2_mono_n3_neb7', 'B3_mono_n3_neb3g', 'B3_mono_n3_offhollow_m6'


def mono7():
    from ase.io import read
    d = run_dir(MONO7, 'neb.traj')
    fr = read(str(d / 'neb.traj'), ':')
    nb = len(fr) // 9
    rel = [1000 * (a.get_potential_energy() - E(MONOREF)) for a in fr[(nb - 1) * 9:nb * 9]]
    log = [ln.split() for ln in (d / 'neb.log').read_text().splitlines() if ln.startswith('FIRE:')]
    f30 = [float(x[4]) for x in log[-30:]]
    return dict(rel=rel, steps=int(log[-1][1]), fmax=float(log[-1][4]), f30=(min(f30), max(f30)), nb=nb)


_m7src = [MONO7, MONOREF]
Q['monoNEBsevenSteps'] = ((lambda: (mono7()['steps'], _m7src)), '%d', '')
Q['monoNEBsevenFmaxLo'] = ((lambda: (mono7()['f30'][0], _m7src)), '%.2f', 'eV/A')  # range over the last 30 steps
Q['monoNEBsevenFmaxHi'] = ((lambda: (mono7()['f30'][1], _m7src)), '%.2f', 'eV/A')
Q['monoNEBsevenHiMeV'] = ((lambda: (max(mono7()['rel']), _m7src)), '%.0f', 'meV')  # highest image vs off-hollow
Q['monoNEBsevenBelowMeV'] = ((lambda: (-min(mono7()['rel']), _m7src)), '%.0f', 'meV')  # lowest image below off-hollow
Q['EamonoNEBfromLowestMeV'] = ((lambda: (1000 * neb_data(MONO3)['Ea'] - min(0, min(mono7()['rel'])),
                                         _m7src + [MONO3])), '%.0f', 'meV')  # 3-image barrier from the lowest point found


# Surface in the larger cells: bridge minimum, hop bridge->top->bridge. Points at 1/3 and 2/3 of the bridge->top
# line (Cr xy held, C2j) sample that path; the highest sampled point (top or a line point) estimates the hop barrier.
def _hop(n):
    t, b = SIZE['mono top$-$bridge']['n4 free' if n == 4 else 'n5 free']
    return [f'C2_mono_n{n}_btop_f33_fix_m6', f'C2_mono_n{n}_btop_f67_fix_m6', t], b


for _w, _n in (('Four', 4), ('Five', 5)):
    _s = SIZE['mono bridge$-$hollow']['n4 free' if _n == 4 else 'n5 free']
    _t = SIZE['mono top$-$bridge']['n4 free' if _n == 4 else 'n5 free']
    Q['dEmonoBridgeHollow' + _w + 'MeV'] = (diff_meV(*_s), '%.0f', 'meV')
    Q['dEmonoTopBridge' + _w + 'MeV'] = (diff_meV(*_t), '%.0f', 'meV')
    _p, _b = _hop(_n)
    Q['dEmonoSegA' + _w + 'MeV'] = (diff_meV(_p[0], _b), '%.0f', 'meV')
    Q['dEmonoSegB' + _w + 'MeV'] = (diff_meV(_p[1], _b), '%.0f', 'meV')
    Q['dEmonoHopMax' + _w + 'MeV'] = ((lambda p=_p, b=_b: (max(1000 * (E(i) - E(b)) for i in p), p + [b])), '%.0f', 'meV')
Q['dEmonoHollowminFiveMeV'] = (diff_meV('C2_mono_n5_hollowmin_m6', 'C2_mono_n5_bridge_fix_m6'), '%.0f', 'meV')
Q['dxyHollowminFive'] = ((lambda: (rec('C2_mono_n5_hollowmin_m6') and cr_drift('C2_mono_n5_hollowmin_m6'),
                                   ['C2_mono_n5_hollowmin_m6'])), '%.1f', 'A')
Q['monoBridgeMinMaxMeV'] = ((lambda: (max(1000 * (E('C2_mono_n4_min_m6') - E('C2_mono_n4_bridge_m6')),
                                         1000 * (E('C2_mono_n5_bridgemin_m6') - E('C2_mono_n5_bridge_fix_m6'))),
                                     ['C2_mono_n4_min_m6', 'C2_mono_n4_bridge_m6', 'C2_mono_n5_bridgemin_m6',
                                      'C2_mono_n5_bridge_fix_m6'])), '%.1f', 'meV')
Q['dEmonoBridgeHollowThreeMeV'] = (diff_meV('B1_mono_n3_bridge_m4', 'B2_mono_n3_hollow_z21_m6'), '%.0f', 'meV')
Q['MmonoBridgeFive'] = ((lambda: (rec('C2_mono_n5_bridge_fix_m6')['magmom_total'], ['C2_mono_n5_bridge_fix_m6'])), '%.1f', 'muB')
Q['dEmonoHollowBridgeFiveMeV'] = (diff_meV('C2_mono_n5_hollow_m6', 'C2_mono_n5_bridge_fix_m6'), '%.0f', 'meV')
Q['dEmonoTopBridgeThreeMeV'] = (diff_meV('B1_mono_n3_top_m6', 'B1_mono_n3_bridge_m4'), '%.1f', 'meV')


def _rate_site(sad, mn, nu):
    def f():
        return float(np.log10(nu * np.exp(-(E(sad) - E(mn)) / (KB * 300)))), [sad, mn]
    return f


def _rate_hop(n, nu):
    def f():
        p, b = _hop(n)
        return _rate_site(max(p, key=E), b, nu)()[0], p + [b]
    return f


Q['logkmonoFivelo'] = (_rate_hop(5, 1e12), '%.0f', 'log10(s^-1)')
Q['logkmonoFivehi'] = (_rate_hop(5, 1e13), '%.0f', 'log10(s^-1)')
for _n in (3, 5, '5free'):
    Q['logkAA' + WORD[_n] + 'lo'] = (_rate_aa(_n, 1e12), '%.0f', 'log10(s^-1)')
    Q['logkAA' + WORD[_n] + 'hi'] = (_rate_aa(_n, 1e13), '%.0f', 'log10(s^-1)')
    # AB-to-AA rate ratio at the same prefactor, in decades
    Q['dlogkABAA' + WORD[_n]] = ((lambda n=_n: ((envelope(n)[1][0] / 1000 - neb_data(NEBS[0][2])['Ea']) / (KB * 300 * np.log(10)),
                                                envelope(n)[2] + [NEBS[0][2]])), '%.0f', 'decades')


def tex_escape_name(n):
    return n.replace('_', '')


def evaluate():
    vals, meta, missing = {}, {}, []
    for name, (f, fmt, unit) in Q.items():
        try:
            v, src = f()
            vals[name] = fmt % v
            meta[name] = dict(value=v, text=vals[name], unit=unit, sources=src, hosts=host(*[s for s in src if s in R]))
        except Missing as e:
            missing.append(f'{name}: {e}')
            vals[name] = r'\missing{%s}' % tex_escape_name(name)
    return vals, meta, missing


def write_numbers(vals, meta):
    TAB.mkdir(parents=True, exist_ok=True)
    lines = ['% Generated by prod/make_paper_assets.py -- do not edit. Sources: numbers.json',
             r'\providecommand{\missing}[1]{\textcolor{red}{\textbf{??#1}}}']
    for name, v in vals.items():
        src = ','.join(meta[name]['sources']) if name in meta else 'MISSING'
        lines.append(r'\newcommand{\%s}{%s}  %% %s' % (name, v, src))
    (TAB / 'numbers.tex').write_text('\n'.join(lines) + '\n')
    (TAB / 'numbers.json').write_text(json.dumps(meta, indent=1, default=str))


def table_sites(vals):
    """Table 1: 3x3 site library."""
    rows = []
    for lab, kind, i in SITES:
        tag = ''.join(c for c in lab.replace('topB', 'topb') if c.isalpha())
        try:
            r = rec(i)
            cn = (r.get('cr_cn_2p4') or ['--'])[0]
            dmin = min(x for x in (r.get('cr_c_nearest12') or [[None]])[0] if x is not None)
            gap = r.get('mean_gap')
            extra = '%s & %.2f & %s' % (cn, dmin, ('%.2f' % gap) if gap is not None and kind != 'mono' else '--')
        except Missing:
            if not DRAFT:
                raise
            extra = r'\missing{} & & '
        rows.append(r'%s & %s & %s & %s & %s & %s \\' % (lab, vals['Eb' + tag], vals['dE' + tag], vals['M' + tag],
                                                         vals['MCr' + tag], extra))
    body = '\n'.join(rows)
    (TAB / 'table_sites.tex').write_text(r"""\begin{table*}
\caption{\label{tab:sites}Relaxed Cr sites in the $3\times3$ cells. $E_b$: binding energy; $\Delta E$: energy relative
to the lowest site of the same host; $M$: total cell moment; $M_\mathrm{Cr}$: moment in the Cr PAW sphere; CN: carbon
neighbours within 2.4~\AA; $d_\mathrm{min}$: shortest Cr--C distance; gap: mean interlayer spacing.}
\begin{ruledtabular}
\begin{tabular}{lrrrrrrr}
Site & $E_b$ (eV) & $\Delta E$ (meV) & $M$ ($\mu_\mathrm{B}$) & $M_\mathrm{Cr}$ ($\mu_\mathrm{B}$) & CN & $d_\mathrm{min}$ (\AA) & gap (\AA) \\
\hline
""" + body + r"""
\end{tabular}
\end{ruledtabular}
\end{table*}
""")


def main():
    vals, meta, missing = evaluate()
    if missing and not DRAFT:
        raise SystemExit('missing inputs (use --draft for a marked draft):\n  ' + '\n  '.join(missing))
    write_numbers(vals, meta)
    table_sites(vals)
    table_sens()
    table_size()
    table_u()
    table_neb()
    table_aa()
    fig_sites()
    fig_profiles()
    fig_scan()
    print(f'{len(vals)} macros, {len(missing)} missing')
    for m in missing:
        print('  missing', m)


if __name__ == '__main__':
    main()


==> anc/DA2_data/prod/make_tasks.py <==
"""Generate task JSON files for a campaign stage and append them to the queue.

python prod/make_tasks.py B1   # site/spin libraries + hosts + Cr atom (3x3)
python prod/make_tasks.py C1   # fixed-geometry convergence/ablation statics on key sites + 4x4 hosts
python prod/make_tasks.py B2   # saddle-site relaxations, far endpoints, 4x4 checks, CI-NEB verification
"""
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))

ROOT = Path(__file__).resolve().parents[1]
TASKS = ROOT / 'prod' / 'tasks'
QUEUE = ROOT / 'prod' / 'queue' / 'queue.txt'

BASE_CALC = dict(ecut=450, kpts=[6, 6, 1], smear=0.05)
OPT = dict(fmax=0.02, steps=250, maxstep=0.1)


def calc_for(n, **over):
    c = dict(BASE_CALC)
    c['kpts'] = {3: [4, 4, 1], 4: [3, 3, 1], 5: [3, 3, 1]}[n]
    c['conv'] = dict(energy=1e-5, density=1e-4, eigenstates=1e-8, forces=0.005)
    c.update(over)
    return c


KEEP = {'B1_AA_n3_hollow_m4', 'B1_AA_n3_bridge_m4'}  # already running with density 1e-5; never rewrite


def write(stage, tasks, cls='any'):
    """Tasks may carry '_queue' (queue file of the host that runs them; default queue.txt = hostA)."""
    queues = sorted({t.get('_queue', QUEUE.name) for t in tasks})
    if len(queues) > 1:
        for qn in queues:
            write(stage, [t for t in tasks if t.get('_queue', QUEUE.name) == qn], cls)
        return
    qfile = QUEUE.parent / queues[0] if queues else QUEUE
    d = TASKS / stage
    d.mkdir(parents=True, exist_ok=True)
    lines = []
    existing = qfile.read_text() if qfile.exists() else ''
    for t in tasks:
        p = d / f"{t['id']}.json"
        if p.exists():  # never rewrite an existing task file (task_sha256 provenance)
            continue
        p.write_text(json.dumps(t, indent=1))
        rel = p.relative_to(ROOT)
        if str(rel) not in existing:
            extra = ''
            if t.get('_after'):
                extra += ' after=' + ','.join(t['_after'])
            lines.append(f'{rel} class={t.get("_class", cls)}{extra}')
    with open(qfile, 'a') as f:
        f.write('\n'.join(lines) + ('\n' if lines else ''))
    print(f'{qfile.name}: {len(tasks)} tasks written, {len(lines)} queued')


def stage_B1():
    """Bilayer gallery site/spin library (3x3, k4, 450 eV). Priority: seed 4, then 0, then 2/6."""
    T = []
    n = 3
    sites = dict(AA=['hollow', 'bridge', 'top'], AB=['hollow', 'topB', 'bridge', 'top'])
    for m in (4, 0, 2, 6):
        for kind, ss in sites.items():
            for site in ss:
                T.append(dict(id=f'B1_{kind}_n{n}_{site}_m{m}', type='relax',
                              system=dict(kind=kind, n=n, gap=3.6, cr=[dict(site=site)]), magmom=float(m),
                              calc=calc_for(n), opt=OPT,
                              note='stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)'))
        for site in ('hollow', 'bridge', 'top'):
            T.append(dict(id=f'B1_mono_n{n}_{site}_m{m}', type='relax',
                          system=dict(kind='mono', n=n, cr=[dict(site=site, z=1.7 if site == 'hollow' else 2.0)]),
                          magmom=float(m), calc=calc_for(n, smear=0.10), opt=OPT,
                          note='stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)'))
        if m == 4:
            for kind in ('mono', 'AA', 'AB'):
                T.append(dict(id=f'B1_host_{kind}_n{n}', type='relax', system=dict(kind=kind, n=n, gap=3.4, cr=[]),
                              magmom=0.0, calc=calc_for(n), opt=OPT, note='pristine host reference (same cell/protocol)'))
            T.append(dict(id='B1_atom_Cr_box14', type='static', system=dict(kind='atom', element='Cr', box=14.0),
                          magmom=6.0, calc=dict(ecut=450, kpts=[1, 1, 1], smear=0.01, hund=True, d3=True),
                          note='isolated Cr atom reference (Hund 6 muB), same cutoff'))
    return T


def relax(tid, system, m, calc, note, **kw):
    return dict(id=tid, type='relax', system=system, magmom=m, calc=calc, opt=OPT, note=note, **kw)


def neb(tid, system, ini, fin, seeds, calc, after, note):
    return dict(id=tid, type='neb', system=system, calc=calc, note=note, _after=after,
                neb=dict(initial=f'prod/runs/{ini}/final.traj', final=f'prod/runs/{fin}/final.traj', nimages=len(seeds) - 2,
                         image_magmom=seeds, climb=True, fmax=0.05, steps=150, maxstep=0.1))


def stage_B2():
    """Barrier stage. Primary barrier estimates: symmetric / constrained-site relaxations
    (AA bridge = mirror-symmetric; AB 'mid' = inversion centre between top and hollow;
    mono bridge). CI-NEB (3 images) verifies the path and the spin profile."""
    T = []
    mono = lambda site, z=2.1, **k: dict(kind='mono', n=3, cr=[dict(site=site, z=z, **k)])
    bil = lambda kind, n, site, **k: dict(kind=kind, n=n, gap=3.6, cr=[dict(site=site, **k)])
    cm = calc_for(3, smear=0.10)
    for m in (6.0, 4.0):
        T.append(relax(f'B2_mono_n3_hollow_z21_m{m:.0f}', mono('hollow'), m, cm,
                       'mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)'))
    T.append(relax('B2_AB_n3_mid_m4', bil('AB', 3, 'mid', fix_xy=True), 4.0, calc_for(3),
                   'AB saddle estimate: Cr lateral position fixed at the inversion centre between top and hollow'))
    T.append(relax('B2_AA_n3_hollow2_m0', bil('AA', 3, 'hollow2'), 0.0, calc_for(3),
                   'AA far hollow (2*bridge - hollow), NEB final endpoint; energy must equal hollow within meV'))
    T.append(relax('B2_AA_n4_hollow_m0', bil('AA', 4, 'hollow'), 0.0, calc_for(4), '4x4 check of AA hollow'))
    T.append(relax('B2_AA_n4_bridge_m4', bil('AA', 4, 'bridge'), 4.0, calc_for(4), '4x4 check of AA bridge (saddle)'))
    T.append(relax('B2_AB_n3_mid_m2', bil('AB', 3, 'mid', fix_xy=True), 2.0, calc_for(3), 'AB mid, spin seed 2'))
    T.append(neb('B2_AA_n3_neb3', bil('AA', 3, 'hollow'), 'B1_AA_n3_hollow_m4', 'B2_AA_n3_hollow2_m0',
                 [0.0, 4.0, 4.0, 4.0, 0.0], calc_for(3), ['B2_AA_n3_hollow2_m0'],
                 'AA gallery hollow->bridge->hollow CI-NEB (3 images); spin profile'))
    T.append(neb('B2_AB_n3_neb3', bil('AB', 3, 'top'), 'B1_AB_n3_top_m4', 'B1_AB_n3_hollow_m4',
                 [4.0] * 5, calc_for(3), ['B1_AB_n3_hollow_m4'],
                 'AB gallery top->mid->hollow CI-NEB (3 images); endpoints related by inversion'))
    T.append(relax('B2_mono_n3_hollow2_z21_m6', mono('hollow2'), 6.0, cm, 'mono far hollow, NEB final endpoint'))
    T.append(neb('B2_mono_n3_neb3', mono('hollow'), 'B2_mono_n3_hollow_z21_m6', 'B2_mono_n3_hollow2_z21_m6',
                 [6.0] * 5, cm, ['B2_mono_n3_hollow_z21_m6', 'B2_mono_n3_hollow2_z21_m6'],
                 'surface hollow->bridge->hollow CI-NEB (3 images)'))
    # B1 found the AB minimum at topB (eclipsed pair, linear C-Cr-C); long-range AB diffusion is topB -> top -> topB'.
    T.append(neb('B2_AB_n3_neb3_topB_top', bil('AB', 3, 'topB'), 'B1_AB_n3_topB_m4', 'B1_AB_n3_top_m4',
                 [4.0] * 5, calc_for(3), ['B1_AB_n3_topB_m4', 'B1_AB_n3_top_m4'],
                 'AB gallery topB (minimum) -> top CI-NEB (3 images); sets the AB long-range barrier'))
    T.append(relax('B2_AB_n4_topB_m4', bil('AB', 4, 'topB'), 4.0, calc_for(4), '4x4 check of AB topB minimum'))
    T.append(relax('B2_AB_n3_topB_m6', bil('AB', 3, 'topB'), 6.0, calc_for(3), 'AB topB, spin seed 6'))
    T.append(relax('B2_AB_n3_topB_m0', bil('AB', 3, 'topB'), 0.0, calc_for(3), 'AB topB, spin seed 0'))
    T.append(relax('B2_AB_n4_top_m4', bil('AB', 4, 'top'), 4.0, calc_for(4), '4x4 check of AB minimum'))
    T.append(relax('B2_AB_n4_mid_m4', bil('AB', 4, 'mid', fix_xy=True), 4.0, calc_for(4), '4x4 check of AB saddle'))
    return T


KEY_SITES = [  # (parent run, system, spin seed matching the relaxed branch)
    ('B1_AA_n3_hollow_m4', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='hollow')]), 0.0, None),
    ('B1_AA_n3_bridge_m4', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='bridge')]), 4.0, None),
    ('B1_AB_n3_top_m4', dict(kind='AB', n=3, gap=3.6, cr=[dict(site='top')]), 4.0, None),
    ('B1_AB_n3_topB_m4', dict(kind='AB', n=3, gap=3.6, cr=[dict(site='topB')]), 4.0, None),
    ('B2_AB_n3_mid_m4', dict(kind='AB', n=3, gap=3.6, cr=[dict(site='mid', fix_xy=True)]), 4.0, None),
    ('B1_mono_n3_bridge_m4', dict(kind='mono', n=3, cr=[dict(site='bridge', z=2.0)]), 6.0, 0.10),
    ('B2_mono_n3_hollow_z21_m6', dict(kind='mono', n=3, cr=[dict(site='hollow', z=2.1)]), 6.0, 0.10),
]


def stage_C1():
    """Fixed-geometry sensitivity of site energies (barriers = differences): cutoff 550 eV,
    k 6x6, dispersion off. Geometry = relaxed 450/k4 structure of the parent run."""
    T = []
    variants = dict(e550=dict(ecut=550), k6=dict(kpts=[6, 6, 1]), noD3=dict(d3=False))
    for parent, system, m, smear in KEY_SITES:
        for tag, over in variants.items():
            c = calc_for(3, **({'smear': smear} if smear else {}))
            c.update(over)
            T.append(dict(id=f'C1_{parent[3:]}_{tag}', type='static', system=system, magmom=m, calc=c,
                          **{'from': f'prod/runs/{parent}/final.traj'}, _after=[parent],
                          note=f'stage C1 fixed-geometry {tag} check at the relaxed geometry of {parent}'))
    for parent, system, m, smear in KEY_SITES:
        if smear:  # monolayer: smearing 0.05 at the 0.10-relaxed geometry (may fail SCF; reported either way)
            c = calc_for(3, smear=0.05)
            T.append(dict(id=f'C1_{parent[3:]}_s005', type='static', system=system, magmom=m, calc=c,
                          **{'from': f'prod/runs/{parent}/final.traj'}, _after=[parent],
                          note=f'stage C1 smearing 0.05 check at the relaxed geometry of {parent}'))
    T.append(dict(id='C1_host_mono_n3_s010', type='static', system=dict(kind='mono', n=3, cr=[]), magmom=0.0,
                  calc=calc_for(3, smear=0.10), **{'from': 'prod/runs/B1_host_mono_n3/final.traj'}, _after=['B1_host_mono_n3'],
                  note='mono host at the smearing used for mono+Cr (0.10 eV), for consistent binding energies'))
    for kind in ('AA', 'AB', 'mono'):
        T.append(dict(id=f'C1_host_{kind}_n4', type='relax', system=dict(kind=kind, n=4, gap=3.4, cr=[]),
                      magmom=0.0, calc=calc_for(4), opt=OPT, note='pristine 4x4 host reference'))
    return T


HOSTQ = dict(hostA='queue.txt', hostB='queue_hostB.txt', hostC='queue_hostC.txt')
GATE_SITES = [('B1_AA_n3_hollow_m4', 'AA_hollow', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='hollow')]), 0.0, None),
              ('B1_AA_n3_bridge_m4', 'AA_bridge', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='bridge')]), 4.0, None),
              ('B1_AB_n3_topB_m4', 'AB_topB', dict(kind='AB', n=3, gap=3.6, cr=[dict(site='topB')]), 4.0, None),
              ('B2_mono_n3_hollow_z21_m6', 'mono_hollow', dict(kind='mono', n=3, cr=[dict(site='hollow', z=2.1)]), 6.0, 0.10)]


def stage_G():
    """Platform gate: identical fixed-geometry statics on every host (same task body, host-tagged id).
    Pass: |dE| <= 1 meV, |dM| <= 0.01 muB and site differences within 1 meV vs hostA."""
    T = []
    for host, qn in HOSTQ.items():
        for parent, tag, system, m, smear in GATE_SITES:
            T.append(dict(id=f'G_{host}_{tag}', type='static', system=system, magmom=m,
                          calc=calc_for(3, **({'smear': smear} if smear else {})),
                          **{'from': f'prod/runs/{parent}/final.traj'}, _after=[parent], _queue=qn,
                          note=f'platform gate on {host}: static at the relaxed geometry of {parent}'))
    return T


HOST_GAP = dict(AA=3.57, AB=3.40)  # relaxed pristine 3x3 hosts (B1_host_AA_n3 3.570, B1_host_AB_n3 3.400 A)
PIN_R = {4: 4.5, 5: 5.0}  # pins a ring of 9/32 (4x4) or 19/50 (5x5) C per layer; every Cr site >= 3.8 A from a pinned C


def stage_C2():
    """Dilute-limit bracket and method checks.
    hostC: Cr at key sites with the far-field interlayer spacing pinned at the host equilibrium (upper
    bound on deformation cost) vs fully free (lower bound), 4x4 and 5x5. hostB: PBE+U (U=3 eV on Cr d)
    relaxations from the PBE geometries (does the spin change and the barrier ordering survive +U?)."""
    T = []
    sites = [('AA', 'hollow', 0.0, {}), ('AA', 'bridge', 4.0, {}), ('AB', 'topB', 4.0, {}), ('AB', 'top', 4.0, {}),
             ('AB', 'mid', 4.0, dict(fix_xy=True))]
    for n in (4, 5):
        for kind in ('AA', 'AB'):
            for pin in (True, False):
                if n == 4 and not pin:
                    continue  # free 4x4 family runs on hostA (B2_*_n4_*); hosts below cover both
                T.append(dict(id=f'C2_host_{kind}_n{n}' + ('_pin' if pin else ''), type='relax', _queue=HOSTQ['hostC'],
                              system=dict(kind=kind, n=n, gap=HOST_GAP[kind], cr=[], **({'pin_z_radius': PIN_R[n]} if pin else {})),
                              magmom=0.0, calc=calc_for(n), opt=OPT, note='pristine host reference for the C2 family'))
        for pin in (True, False):
            if n == 4 and not pin:
                continue
            for kind, site, m, extra in sites:
                system = dict(kind=kind, n=n, gap=HOST_GAP[kind], cr=[dict(site=site, **extra)])
                if pin:
                    system['pin_z_radius'] = PIN_R[n]
                T.append(relax(f'C2_{kind}_n{n}_{site}_' + ('pin' if pin else 'free') + f'_m{m:.0f}', system, m, calc_for(n),
                               f'C2 dilute-limit bracket: {n}x{n}, far-field spacing ' +
                               (f'pinned at {HOST_GAP[kind]} A beyond r={PIN_R[n]} A' if pin else 'free'), _queue=HOSTQ['hostC']))
    U = dict(setup=':d,3.0')
    for parent, tag, system, m, smear in [
            ('B1_AA_n3_hollow_m4', 'AA_hollow_m0', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='hollow')]), 0.0, None),
            ('B1_AA_n3_hollow_m4', 'AA_hollow_m4', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='hollow')]), 4.0, None),
            ('B1_AA_n3_bridge_m4', 'AA_bridge_m4', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='bridge')]), 4.0, None),
            ('B1_AB_n3_topB_m4', 'AB_topB_m4', dict(kind='AB', n=3, gap=3.6, cr=[dict(site='topB')]), 4.0, None),
            ('B1_AB_n3_top_m4', 'AB_top_m4', dict(kind='AB', n=3, gap=3.6, cr=[dict(site='top')]), 4.0, None),
            ('B2_mono_n3_hollow_z21_m6', 'mono_hollow_m6', dict(kind='mono', n=3, cr=[dict(site='hollow', z=2.1)]), 6.0, 0.10),
            ('B1_mono_n3_bridge_m4', 'mono_bridge_m6', dict(kind='mono', n=3, cr=[dict(site='bridge', z=2.0)]), 6.0, 0.10)]:
        c = calc_for(3, **({'smear': smear} if smear else {}), **U)
        T.append(relax(f'C2_U3_{tag}', system, m, c, f'PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of {parent}',
                       _queue=HOSTQ['hostB'], _after=[parent], **{'from': f'prod/runs/{parent}/final.traj'}))
    for t in T:  # start only after this host's own platform-gate statics have completed
        host = 'hostC' if t['_queue'] == HOSTQ['hostC'] else 'hostB'
        t['_after'] = t.get('_after', []) + [f'G_{host}_{x[1]}' for x in GATE_SITES]
    return T


def stage_B3():
    """hostC. B2 found the AB 'mid' site (inversion centre, Cr xy fixed) 103 meV below topB and 158 meV
    below top/hollow. (i) Is mid a true minimum? Free relaxations from mid and mid2 with a small lateral
    perturbation. (ii) AB long-range hop mid -> mid2 (120 deg about a top atom; by inversion equivalent to
    the hop about a hollow) by CI-NEB. (iii) AA and mono CI-NEBs moved here from hostA. (iv) Counterexample
    search: free relaxations from random lateral starts (numpy seed 2026) for AA, AB, mono."""
    import numpy as np
    T = []
    gate = [f'G_hostC_{x[1]}' for x in GATE_SITES]
    q = HOSTQ['hostC']
    bil = lambda kind, site, **k: dict(kind=kind, n=3, gap=3.6, cr=[dict(site=site, **k)])
    T.append(relax('B3_AB_n3_mid_free_m4', bil('AB', 'mid', dxy=[0.06, 0.04]), 4.0, calc_for(3),
                   'AB mid stability: free relaxation from mid displaced by (0.06, 0.04) A', _queue=q, _after=list(gate)))
    T.append(relax('B3_AB_n3_mid2_free_m4', bil('AB', 'mid2', dxy=[-0.04, 0.06]), 4.0, calc_for(3),
                   'AB mid2 (C3 image of mid about top) free relaxation from a displaced start; NEB final endpoint',
                   _queue=q, _after=list(gate)))
    t = neb('B3_AB_n3_neb_mid_mid2', bil('AB', 'mid'), 'B3_AB_n3_mid_free_m4', 'B3_AB_n3_mid2_free_m4', [4.0] * 5,
            calc_for(3), ['B3_AB_n3_mid_free_m4', 'B3_AB_n3_mid2_free_m4'],
            'AB long-range hop mid -> mid2 about a top atom, CI-NEB (3 images)')
    t['_queue'] = q
    T.append(t)
    rng = np.random.default_rng(2026)
    sites = da2p_sites()
    cell = np.array([[2.467 * 3, 0.0], [2.467 * 3 * 0.5, 2.467 * 3 * np.sqrt(3) / 2]])
    for kind, nrand, m, smear in (('AA', 3, 4.0, None), ('AB', 4, 4.0, None), ('mono', 3, 6.0, 0.10)):
        for i in range(nrand):
            xy = (rng.uniform(0.3, 0.7, 2) @ cell).round(4).tolist()
            system = dict(kind=kind, n=3, cr=[dict(xy=xy, **({'z': 2.1} if kind == 'mono' else {}))])
            if kind != 'mono':
                system['gap'] = 3.6
            T.append(relax(f'C3_{kind}_n3_rand{i}_m{m:.0f}', system, m, calc_for(3, **({'smear': smear} if smear else {})),
                           f'counterexample search: free relaxation from a random lateral start (numpy seed 2026, #{i})',
                           _queue=q, _after=list(gate)))
    return T


def stage_B3b():
    """Replaces the B3 stability tests and the IDPP NEBs after two problems (2026-10-21):
    (a) B3_AB_n3_mid_free_m4 started from a fresh build ~0.8 eV above the relaxed mid, so a lateral drift
    would mix the height transient with the curvature at mid; the clean test starts from the relaxed mid.
    (b) the IDPP band of B2_AA_n3_neb3 kept the interlayer gap at the hollow value (3.32 A) and squeezed Cr
    to 1.82 A from C (+4.5 eV); the guided bands pass through the relaxed symmetric-site geometry.
    Also: mono low-spin check from z=1.7 with the total moment fixed (the free z=1.7 starts failed SCF)."""
    T = []
    q4, q2 = HOSTQ['hostC'], HOSTQ['hostB']
    bil = lambda kind, site, **k: dict(kind=kind, n=3, gap=3.6, cr=[dict(site=site, **k)])
    run = lambda tid: f'prod/runs/{tid}/final.traj'
    T.append(relax('B3_AB_n3_mid_shift_m4', bil('AB', 'mid'), 4.0, calc_for(3),
                   'AB mid stability: relaxed constrained mid (B2) with Cr displaced by (0.06, 0.04) A, all free',
                   **{'from': run('B2_AB_n3_mid_m4'), 'cr_shift': [0.06, 0.04, 0.0], '_queue': q4, '_after': ['B2_AB_n3_mid_m4']}))
    T.append(relax('B3_AB_n3_mid2_fix_m4', bil('AB', 'mid2', fix_xy=True), 4.0, calc_for(3),
                   'AB mid2 (C3 image of mid about a top atom), Cr xy fixed; equivalence check against B2 mid',
                   _queue=q4))
    T.append(relax('B3_AB_n3_mid2_shift_m4', bil('AB', 'mid2'), 4.0, calc_for(3),
                   'AB mid2 stability: relaxed mid2 with Cr displaced by (-0.04, 0.06) A, all free; NEB endpoint',
                   **{'from': run('B3_AB_n3_mid2_fix_m4'), 'cr_shift': [-0.04, 0.06, 0.0], '_queue': q4,
                      '_after': ['B3_AB_n3_mid2_fix_m4']}))
    t = neb('B3_AB_n3_neb_mid_mid2b', bil('AB', 'mid'), 'B3_AB_n3_mid_shift_m4', 'B3_AB_n3_mid2_shift_m4', [4.0] * 5,
            calc_for(3), ['B3_AB_n3_mid_shift_m4', 'B3_AB_n3_mid2_shift_m4'],
            'AB long-range hop mid -> mid2 about a top atom, CI-NEB (3 images); released only after both endpoints are checked')
    t['_queue'] = q4
    T.append(t)
    t = neb('B3_AA_n3_neb3g', bil('AA', 'hollow'), 'B1_AA_n3_hollow_m4', 'B2_AA_n3_hollow2_m0', [0.0, 4.0, 4.0, 4.0, 0.0],
            calc_for(3), ['B1_AA_n3_hollow_m4', 'B2_AA_n3_hollow2_m0', 'B1_AA_n3_bridge_m4'],
            'AA hollow -> hollow2 CI-NEB; initial band through the relaxed bridge geometry (prod/guess)')
    t['neb']['guess'] = 'prod/guess/AA_n3_hollow_bridge_hollow2.traj'
    t['_queue'] = q4
    T.append(t)
    mono = lambda site, z=2.1: dict(kind='mono', n=3, cr=[dict(site=site, z=z)])
    cm = calc_for(3, smear=0.10)
    t = neb('B3_mono_n3_neb3g', mono('hollow'), 'B2_mono_n3_hollow_z21_m6', 'B2_mono_n3_hollow2_z21_m6', [6.0] * 5, cm,
            ['B2_mono_n3_hollow_z21_m6', 'B2_mono_n3_hollow2_z21_m6', 'B1_mono_n3_bridge_m4'],
            'mono hollow -> hollow2 CI-NEB; initial band through the relaxed bridge geometry (prod/guess)')
    t['neb']['guess'] = 'prod/guess/mono_n3_hollow_bridge_hollow2.traj'
    t['_queue'] = q4
    T.append(t)
    for m in (2.0, 4.0):
        T.append(relax(f'B3_mono_n3_hollow_z17_fm{m:.0f}', mono('hollow', 1.7), m, dict(cm, fixmagmom=True),
                       f'mono low-spin check: start z=1.7 A, total moment fixed at {m:.0f} muB', _queue=q2))
        T.append(relax(f'B3_mono_n3_hollow_z17_rel{m:.0f}', mono('hollow', 1.7), m, cm,
                       f'mono low-spin check: moment released from B3_mono_n3_hollow_z17_fm{m:.0f}',
                       **{'from': run(f'B3_mono_n3_hollow_z17_fm{m:.0f}'), '_queue': q2,
                          '_after': [f'B3_mono_n3_hollow_z17_fm{m:.0f}']}))
    return T


def stage_C2b():
    """PBE+U for the AB minimum found in B2 (mid, Cr xy fixed), hostB."""
    c = dict(calc_for(3), setup=':d,3.0')
    return [relax('C2_U3_AB_mid_m4', dict(kind='AB', n=3, gap=3.6, cr=[dict(site='mid', fix_xy=True)]), 4.0, c,
                  'PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B2_AB_n3_mid_m4 (Cr xy fixed)',
                  **{'from': 'prod/runs/B2_AB_n3_mid_m4/final.traj', '_queue': HOSTQ['hostB'], '_after': ['B2_AB_n3_mid_m4']})]


def stage_C2c():
    """Surface size check: mono 4x4 hollow and bridge (smear 0.10, the only setting that converged for
    4x4 mono+Cr in the SCF tests), hostB. Pristine reference: C1_host_mono_n4 (hostA, 0.10)."""
    cm = calc_for(4, smear=0.10)
    mono = lambda site: dict(kind='mono', n=4, cr=[dict(site=site, z=2.1)])
    return [relax(f'C2_mono_n4_{site}_m6', mono(site), 6.0, cm, f'mono 4x4 {site} (size check of the surface barrier)',
                  _queue=HOSTQ['hostB']) for site in ('hollow', 'bridge')]


def stage_B3c():
    """AA spin-resolved path (2026-10-22). The guided CI-NEB (B3_AA_n3_neb3g) left its climbing image on the
    magnetic branch drifting toward the hollow at ~0.83 eV > bridge (0.636 eV), while the hollow is M=0 and seed 4
    at the hollow collapses to M=0: a single collinear band cannot represent the spin crossing.
    Replacement: Cr xy fixed at fractions f of the hollow->bridge segment (a mirror line, so fixing xy adds no bias),
    every other coordinate relaxed, each spin branch separately:
      M0  : from the relaxed hollow, total moment fixed at 0 (free seed 0 flows to 4.4 near the bridge);
      mag : from the relaxed bridge, free moment, seed 4 (records where the magnetic branch ends).
    The AA barrier is the maximum of the lower envelope over f, compared with the bridge (f=1)."""
    import numpy as np
    from ase.io import read
    h = read(ROOT / 'prod/runs_hostA/B1_AA_n3_hollow_m4/final.traj').positions[-1]
    b = read(ROOT / 'prod/runs_hostA/B1_AA_n3_bridge_m4/final.traj').positions[-1]
    d = b - h
    d[2] = 0.0
    T = []
    for f in (0.2, 0.35, 0.5, 0.65, 0.8):
        q = HOSTQ['hostB'] if f >= 0.65 else HOSTQ['hostC']
        tag = f'f{round(100 * f):02d}'
        T.append(relax(f'B3_AA_n3_scan_{tag}_M0', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='hollow', fix_xy=True)]), 0.0,
                       dict(calc_for(3), fixmagmom=True),
                       f'AA hollow->bridge scan, f={f}: M=0 branch (fixed total moment), from the relaxed hollow',
                       **{'from': 'prod/runs/B1_AA_n3_hollow_m4/final.traj', 'cr_shift': (f * d).round(5).tolist(),
                          '_queue': q, '_after': ['B1_AA_n3_hollow_m4']}))
        T.append(relax(f'B3_AA_n3_scan_{tag}_mag', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='bridge', fix_xy=True)]), 4.0,
                       calc_for(3), f'AA hollow->bridge scan, f={f}: magnetic branch (free moment, seed 4), from the relaxed bridge',
                       **{'from': 'prod/runs/B1_AA_n3_bridge_m4/final.traj', 'cr_shift': ((f - 1) * d).round(5).tolist(),
                          '_queue': q, '_after': ['B1_AA_n3_bridge_m4']}))
    return T


def stage_B3d():
    """Spin-seed completion for the AB minimum (mid, Cr xy fixed): seed 6 free, and M=0 with the total moment
    fixed (a free seed 0 flows back to the magnetic state in the gallery). hostA."""
    sysm = dict(kind='AB', n=3, gap=3.6, cr=[dict(site='mid', fix_xy=True)])
    return [relax('B3_AB_n3_mid_m6', sysm, 6.0, calc_for(3), 'AB mid, seed 6 (spin-seed completion)'),
            relax('B3_AB_n3_mid_M0fix', sysm, 0.0, dict(calc_for(3), fixmagmom=True),
                  'AB mid, total moment fixed at 0 (nonmagnetic branch; spin-seed completion)')]


def stage_B3e():
    """AA 4x4 (pinned far field) spin-resolved scan near the spin crossing. In 3x3 the crossing (~0.63 eV at
    f~0.26) lies below the bridge (0.636 eV), but in 4x4 bridge-hollow drops to 0.31 eV (pinned), so the crossing
    may set the barrier. Parents: C2_AA_n4_hollow_pin_m0 / C2_AA_n4_bridge_pin_m4 (hostC). hostB."""
    from ase.io import read
    h = read(ROOT / 'prod/runs_hostC/C2_AA_n4_hollow_pin_m0/final.traj').positions[-1]
    b = read(ROOT / 'prod/runs_hostC/C2_AA_n4_bridge_pin_m4/final.traj').positions[-1]
    d = b - h
    d[2] = 0.0
    sysd = lambda site: dict(kind='AA', n=4, gap=HOST_GAP['AA'], cr=[dict(site=site, fix_xy=True)], pin_z_radius=PIN_R[4])
    T = []
    for f, branches in ((0.2, ('M0', 'mag')), (0.35, ('M0', 'mag')), (0.5, ('mag',))):
        tag = f'f{round(100 * f):02d}'
        for br in branches:
            if br == 'M0':
                T.append(relax(f'B3_AA_n4pin_scan_{tag}_M0', sysd('hollow'), 0.0, dict(calc_for(4), fixmagmom=True),
                               f'AA 4x4 pinned hollow->bridge scan, f={f}: M=0 branch (fixed total moment)',
                               **{'from': 'prod/runs/C2_AA_n4_hollow_pin_m0/final.traj', 'cr_shift': (f * d).round(5).tolist(),
                                  '_queue': HOSTQ['hostB'], '_after': ['C2_AA_n4_hollow_pin_m0']}))
            else:
                T.append(relax(f'B3_AA_n4pin_scan_{tag}_mag', sysd('bridge'), 4.0, calc_for(4),
                               f'AA 4x4 pinned hollow->bridge scan, f={f}: magnetic branch (free moment, seed 4)',
                               **{'from': 'prod/runs/C2_AA_n4_bridge_pin_m4/final.traj', 'cr_shift': ((f - 1) * d).round(5).tolist(),
                                  '_queue': HOSTQ['hostB'], '_after': ['C2_AA_n4_bridge_pin_m4']}))
    return T


def stage_C2d():
    """Fixes after the 2026-10-22 17:30 UTC drift audit. The C2 site list set fix_xy only on AB mid, and the
    pinned disk is centred on the cell centre, so off-centre symmetric sites lose their symmetry: C2_AB_n4_topB_pin_m4
    slid 1.2 A to within 0.09 A of mid2 (156 meV below the fix_xy pinned mid), and the free B2_AA_n4_bridge_m4
    slid 0.84 A along the flat magnetic branch. A site energy needs Cr xy held on the site (as in B3c/B3e).
    Also: 4x4 pinned scan points bracketing the crossing (f20 M0 277 < mag 351 meV; f35 M0 805 meV), including
    a fixed M=2 branch, and the PBE+U magnetic hollow with Cr xy held (C2_U3_AA_hollow_m4 slid toward topB)."""
    import numpy as np
    from ase.io import read
    import da2p
    T = []
    fx = lambda site: [dict(site=site, fix_xy=True)]
    for n in (4, 5):  # hostC: replaces the unconstrained pinned/free bridge, topB and top entries not yet run
        for kind, site, m in (('AA', 'bridge', 4.0), ('AB', 'topB', 4.0), ('AB', 'top', 4.0)):
            for pin in ((True,) if n == 4 else (True, False)):
                if n == 4 and kind == 'AA':
                    continue  # C2_AA_n4_bridge_pin_m4 held its site (drift 0.002 A)
                if n == 4 and site == 'top':
                    continue  # C2_AB_n4_top_pin_m4 held its site (drift 0.002 A)
                system = dict(kind=kind, n=n, gap=HOST_GAP[kind], cr=fx(site), **({'pin_z_radius': PIN_R[n]} if pin else {}))
                T.append(relax(f'C2_{kind}_n{n}_{site}_' + ('pin' if pin else 'free') + f'fix_m{m:.0f}', system, m, calc_for(n),
                               f'C2 dilute-limit bracket with Cr xy held on the site: {n}x{n}, far-field spacing ' +
                               (f'pinned at {HOST_GAP[kind]} A beyond r={PIN_R[n]} A' if pin else 'free'), _queue=HOSTQ['hostC']))
    # hostA: free 4x4 AA bridge with the site held; AB pinned mid2 two ways (is the fix_xy pinned mid trapped?)
    T.append(relax('B2_AA_n4_bridge_fix_m4', dict(kind='AA', n=4, gap=3.6, cr=fx('bridge')), 4.0, calc_for(4),
                   '4x4 AA bridge, Cr xy held (B2_AA_n4_bridge_m4 slid 0.84 A off the site)'))
    sysp = dict(kind='AB', n=4, gap=HOST_GAP['AB'], cr=fx('mid2'), pin_z_radius=PIN_R[4])
    T.append(relax('C2_AB_n4_mid2_pinfix_m4', sysp, 4.0, calc_for(4), 'AB 4x4 pinned, mid2 with Cr xy held, fresh build'))
    drift = read(ROOT / 'prod/runs_hostC/C2_AB_n4_topB_pin_m4/final.traj')
    cr = drift.get_chemical_symbols().index('Cr')
    P = drift.cell[:2, :2]
    dv = (np.array(da2p.lateral_sites(4, da2p.A_GRAPHENE)['mid2']) - drift.positions[cr, :2]) @ np.linalg.inv(P)
    dv = (dv - np.round(dv)) @ P
    T.append(relax('C2_AB_n4_mid2_pinfix_fromdrift_m4', sysp, 4.0, calc_for(4),
                   'AB 4x4 pinned, mid2 with Cr xy held, from the final geometry of C2_AB_n4_topB_pin_m4 (Cr 0.09 A away)',
                   **{'from': 'prod/runs/C2_AB_n4_topB_pin_m4/final.traj', 'cr_shift': [round(float(dv[0]), 5), round(float(dv[1]), 5), 0.0]}))
    # hostB: 4x4 pinned scan around the crossing
    h = read(ROOT / 'prod/runs_hostC/C2_AA_n4_hollow_pin_m0/final.traj').positions[-1]
    b = read(ROOT / 'prod/runs_hostC/C2_AA_n4_bridge_pin_m4/final.traj').positions[-1]
    d = b - h
    d[2] = 0.0
    sysd = lambda site: dict(kind='AA', n=4, gap=HOST_GAP['AA'], cr=fx(site), pin_z_radius=PIN_R[4])
    for f, br in ((0.25, 'M0'), (0.25, 'mag'), (0.25, 'M2'), (0.30, 'M2'), (0.30, 'mag')):
        tag = f'f{round(100 * f):02d}'
        if br == 'M0':
            T.append(relax(f'B3_AA_n4pin_scan_{tag}_M0', sysd('hollow'), 0.0, dict(calc_for(4), fixmagmom=True),
                           f'AA 4x4 pinned hollow->bridge scan, f={f}: M=0 branch (fixed total moment)',
                           **{'from': 'prod/runs/C2_AA_n4_hollow_pin_m0/final.traj', 'cr_shift': (f * d).round(5).tolist(),
                              '_queue': HOSTQ['hostB'], '_after': ['C2_AA_n4_hollow_pin_m0']}))
        else:
            fixm = br == 'M2'
            T.append(relax(f'B3_AA_n4pin_scan_{tag}_{br}', sysd('bridge'), 2.0 if fixm else 4.0,
                           dict(calc_for(4), fixmagmom=True) if fixm else calc_for(4),
                           f'AA 4x4 pinned hollow->bridge scan, f={f}: ' +
                           ('intermediate branch (total moment fixed at 2)' if fixm else 'magnetic branch (free moment, seed 4)'),
                           **{'from': 'prod/runs/C2_AA_n4_bridge_pin_m4/final.traj', 'cr_shift': ((f - 1) * d).round(5).tolist(),
                              '_queue': HOSTQ['hostB'], '_after': ['C2_AA_n4_bridge_pin_m4']}))
    T.append(relax('C2_U3_AA_hollow_fix_m4', dict(kind='AA', n=3, gap=3.6, cr=fx('hollow')), 4.0,
                   calc_for(3, setup=':d,3.0'), 'PBE+U (U=3 eV, Cr d) magnetic hollow with Cr xy held (C2_U3_AA_hollow_m4 slid off)',
                   **{'from': 'prod/runs/B1_AA_n3_hollow_m4/final.traj', '_queue': HOSTQ['hostB'], '_after': ['B1_AA_n3_hollow_m4']}))
    return T


def stage_B3f():
    """AA 5x5 pinned scan near the crossing (hostC). In 4x4 pinned the lower envelope peaks on the magnetic
    branch near f=0.25 (372 meV) above the bridge (314 meV), with the M0/mag crossing at f~0.23, so the bridge
    alone underestimates the barrier. 5x5 pinned bridge-hollow is 245 meV; these points give the 5x5 envelope.
    Parents: C2_AA_n5_hollow_pin_m0, C2_AA_n5_bridge_pinfix_m4."""
    from ase.io import read
    h = read(ROOT / 'prod/runs_hostC/C2_AA_n5_hollow_pin_m0/final.traj').positions[-1]
    b = read(ROOT / 'prod/runs_hostC/C2_AA_n5_bridge_pinfix_m4/final.traj').positions[-1]
    d = b - h
    d[2] = 0.0
    sysd = lambda site: dict(kind='AA', n=5, gap=HOST_GAP['AA'], cr=[dict(site=site, fix_xy=True)], pin_z_radius=PIN_R[5])
    T = []
    for f, br in ((0.25, 'mag'), (0.2, 'M0'), (0.3, 'mag'), (0.25, 'M0'), (0.2, 'mag')):
        tag = f'f{round(100 * f):02d}'
        if br == 'M0':
            T.append(relax(f'B3_AA_n5pin_scan_{tag}_M0', sysd('hollow'), 0.0, dict(calc_for(5), fixmagmom=True),
                           f'AA 5x5 pinned hollow->bridge scan, f={f}: M=0 branch (fixed total moment)',
                           **{'from': 'prod/runs/C2_AA_n5_hollow_pin_m0/final.traj', 'cr_shift': (f * d).round(5).tolist(),
                              '_queue': HOSTQ['hostC'], '_after': ['C2_AA_n5_hollow_pin_m0']}))
        else:
            T.append(relax(f'B3_AA_n5pin_scan_{tag}_mag', sysd('bridge'), 4.0, calc_for(5),
                           f'AA 5x5 pinned hollow->bridge scan, f={f}: magnetic branch (free moment, seed 4)',
                           **{'from': 'prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj', 'cr_shift': ((f - 1) * d).round(5).tolist(),
                              '_queue': HOSTQ['hostC'], '_after': ['C2_AA_n5_bridge_pinfix_m4']}))
    return T


def stage_B3g():
    """4x4 pinned magnetic branch has two substates: seeded from the bridge, f20/f25/f30 stay at M 3.9-4.3
    (351/372/393 meV) while f35/f50 sit at M 4.8 (283/254 meV). The envelope peak (393 meV at f30) may be an
    artefact of following the low-moment substate, so restart f20/f25/f30 from the relaxed f35 magnetic
    geometry (free moment, seed 5). hostB; parent B3_AA_n4pin_scan_f35_mag is on that host."""
    from ase.io import read
    h = read(ROOT / 'prod/runs_hostC/C2_AA_n4_hollow_pin_m0/final.traj').positions[-1]
    b = read(ROOT / 'prod/runs_hostC/C2_AA_n4_bridge_pin_m4/final.traj').positions[-1]
    d = b - h
    d[2] = 0.0
    sysd = dict(kind='AA', n=4, gap=HOST_GAP['AA'], cr=[dict(site='bridge', fix_xy=True)], pin_z_radius=PIN_R[4])
    return [relax(f'B3_AA_n4pin_scan_f{round(100 * f):02d}_hm', sysd, 5.0, calc_for(4),
                  f'AA 4x4 pinned scan, f={f}: high-moment magnetic substate, from the relaxed f=0.35 magnetic point',
                  **{'from': 'prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj', 'cr_shift': ((f - 0.35) * d).round(5).tolist(),
                     '_queue': HOSTQ['hostB'], '_after': ['B3_AA_n4pin_scan_f35_mag']})
            for f in (0.3, 0.25, 0.2)]


def stage_C2e():
    """Small-U check (U=1.5 eV on Cr d) of the AA ordering, which inverts at U=3 eV (hollow M0 1.54 eV above the
    magnetic states). Relaxed from the PBE geometries: hollow seed 0, hollow seed 4 with Cr xy held, bridge seed 4.
    hostA, top of the queue."""
    c = calc_for(3, setup=':d,1.5')
    return [relax('C2_U15_AA_hollow_m0', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='hollow')]), 0.0, c,
                  'PBE+U (U=1.5 eV) AA hollow, seed 0, from the PBE hollow', **{'from': 'prod/runs/B1_AA_n3_hollow_m4/final.traj'}),
            relax('C2_U15_AA_hollow_fix_m4', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='hollow', fix_xy=True)]), 4.0, c,
                  'PBE+U (U=1.5 eV) AA hollow, seed 4, Cr xy held, from the PBE hollow', **{'from': 'prod/runs/B1_AA_n3_hollow_m4/final.traj'}),
            relax('C2_U15_AA_bridge_m4', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='bridge', fix_xy=True)]), 4.0, c,
                  'PBE+U (U=1.5 eV) AA bridge, seed 4, Cr xy held, from the PBE bridge', **{'from': 'prod/runs/B1_AA_n3_bridge_m4/final.traj'})]


def stage_C1b():
    """Fixed-geometry checks of the AB mid->mid' CI-NEB barrier (15 meV): the k-mesh changed the AB topB-mid
    difference by +20 meV, the same size as this barrier. Statics of band image 0 (endpoint) and image 2 (climbing
    image) of B3_AB_n3_neb_mid_mid2b at the reference settings, at 6x6 k and without D3. hostA, class G."""
    T = []
    system = dict(kind='AB', n=3, gap=3.6, cr=[dict(site='mid', fix_xy=True)])
    for img in (0, 2):
        for v, over in (('ref', {}), ('k6', dict(kpts=[6, 6, 1])), ('noD3', dict(d3=False))):
            T.append(dict(id=f'C1_AB_n3_nebimg{img}_{v}', type='static', system=system, magmom=4.0, calc=calc_for(3, **over),
                          note=f'C1b: static of image {img} of B3_AB_n3_neb_mid_mid2b ({v})',
                          **{'from': f'prod/guess/AB_n3_neb_mid_mid2b_img{img}.traj', '_class': 'G'}))
    return T


def stage_B3h():
    """Surface minimum check. In B3_mono_n3_neb3g the images next to the endpoints (Cr 0.64 A from the hollow
    toward the bridge) lie 8.9 meV below the relaxed hollow, so the hollow (relaxed free, held by symmetry) is not
    the surface minimum. Free relaxation from band image 1. hostA, top of the queue."""
    return [relax('B3_mono_n3_offhollow_m6', dict(kind='mono', n=3, cr=[dict(site='hollow', z=2.1)]), 6.0, calc_for(3, smear=0.10),
                  'monolayer: free relaxation from image 1 of B3_mono_n3_neb3g (off-hollow, 8.9 meV below the hollow)',
                  **{'from': 'prod/guess/mono_n3_neb3g_img1.traj'})]


def stage_B3i():
    """Companion of B3h: image 1 of B3_mono_n3_neb3g lies on the hollow->bridge mirror line, where a free relaxation
    can stop at a line-constrained point. Same start displaced 0.05 A perpendicular to the line. hostA."""
    return [relax('B3_mono_n3_offhollow_perp_m6', dict(kind='mono', n=3, cr=[dict(site='hollow', z=2.1)]), 6.0, calc_for(3, smear=0.10),
                  'monolayer: free relaxation from image 1 of B3_mono_n3_neb3g, Cr displaced 0.05 A off the mirror line',
                  **{'from': 'prod/guess/mono_n3_neb3g_img1.traj', 'cr_shift': [0.0433, 0.025, 0.0]})]


def stage_C2f():
    """PBE+U (U=3 eV) saddle sites with Cr xy held, replacing the unconstrained C2_U3_AB_topB/top and mono_bridge
    entries (not yet run; at U=3 the unconstrained AA hollow slid 1.27 A). hostB."""
    c = calc_for(3, setup=':d,3.0')
    T = []
    for parent, tag, system, m, smear in [
            ('B1_AB_n3_topB_m4', 'AB_topB_fix_m4', dict(kind='AB', n=3, gap=3.6, cr=[dict(site='topB', fix_xy=True)]), 4.0, None),
            ('B1_AB_n3_top_m4', 'AB_top_fix_m4', dict(kind='AB', n=3, gap=3.6, cr=[dict(site='top', fix_xy=True)]), 4.0, None),
            ('B1_mono_n3_bridge_m4', 'mono_bridge_fix_m6', dict(kind='mono', n=3, cr=[dict(site='bridge', z=2.0, fix_xy=True)]), 6.0, 0.10)]:
        cc = dict(c, smear=smear) if smear else c
        T.append(relax(f'C2_U3_{tag}', system, m, cc, f'PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of {parent}, Cr xy held',
                       _queue=HOSTQ['hostB'], _after=[parent], **{'from': f'prod/runs/{parent}/final.traj'}))
    return T


def stage_B3j():
    """5x5 pinned AA scan below f=0.2: at f=0.2 the magnetic branch (260 meV) is already below M=0 (282 meV), so the
    crossing lies in 0<f<0.2 and the envelope peak (260 meV at f=0.2) is not yet bracketed. M0 from the relaxed hollow;
    magnetic from the relaxed f=0.2 magnetic point (seed 4). hostC, top of the queue."""
    from ase.io import read
    h = read(ROOT / 'prod/runs_hostC/C2_AA_n5_hollow_pin_m0/final.traj').positions[-1]
    b = read(ROOT / 'prod/runs_hostC/C2_AA_n5_bridge_pinfix_m4/final.traj').positions[-1]
    d = b - h
    d[2] = 0.0
    sysd = lambda site: dict(kind='AA', n=5, gap=HOST_GAP['AA'], cr=[dict(site=site, fix_xy=True)], pin_z_radius=PIN_R[5])
    T = []
    for f in (0.15, 0.1):
        tag = f'f{round(100 * f):02d}'
        T.append(relax(f'B3_AA_n5pin_scan_{tag}_mag', sysd('bridge'), 4.0, calc_for(5),
                       f'AA 5x5 pinned scan, f={f}: magnetic branch (free moment, seed 4), from the relaxed f=0.2 magnetic point',
                       **{'from': 'prod/runs/B3_AA_n5pin_scan_f20_mag/final.traj', 'cr_shift': ((f - 0.2) * d).round(5).tolist(),
                          '_queue': HOSTQ['hostC'], '_after': ['B3_AA_n5pin_scan_f20_mag']}))
        T.append(relax(f'B3_AA_n5pin_scan_{tag}_M0', sysd('hollow'), 0.0, dict(calc_for(5), fixmagmom=True),
                       f'AA 5x5 pinned hollow->bridge scan, f={f}: M=0 branch (fixed total moment)',
                       **{'from': 'prod/runs/C2_AA_n5_hollow_pin_m0/final.traj', 'cr_shift': (f * d).round(5).tolist(),
                          '_queue': HOSTQ['hostC'], '_after': ['C2_AA_n5_hollow_pin_m0']}))
    return T


def stage_C2g():
    """Where does the AA ordering invert with U? At U=1.5 the bridge (magnetic) is already 440 meV below the
    nonmagnetic hollow; at U=0 it is 636 meV above. U=0.5 and 1.0 eV: hollow seed 0 and bridge seed 4 (Cr xy held),
    from the PBE geometries. hostB."""
    T = []
    for u in ('0.5', '1.0'):
        c = calc_for(3, setup=f':d,{u}')
        tag = u.replace('.', '')
        T.append(relax(f'C2_U{tag}_AA_hollow_m0', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='hollow')]), 0.0, c,
                       f'PBE+U (U={u} eV) AA hollow, seed 0, from the PBE hollow',
                       **{'from': 'prod/runs/B1_AA_n3_hollow_m4/final.traj', '_queue': HOSTQ['hostB']}))
        T.append(relax(f'C2_U{tag}_AA_bridge_m4', dict(kind='AA', n=3, gap=3.6, cr=[dict(site='bridge', fix_xy=True)]), 4.0, c,
                       f'PBE+U (U={u} eV) AA bridge, seed 4, Cr xy held, from the PBE bridge',
                       **{'from': 'prod/runs/B1_AA_n3_bridge_m4/final.traj', '_queue': HOSTQ['hostB']}))
    return T


def stage_C2h():
    """Surface 4x4: the bridge lies 42 meV below the centred hollow (3x3: +50), so the surface minimum and saddle
    must be located again. Top with Cr xy held, and a free minimum search from the bridge displaced 0.05 A
    perpendicular to the bond. hostA."""
    cm = calc_for(4, smear=0.10)
    return [relax('C2_mono_n4_top_fix_m6', dict(kind='mono', n=4, cr=[dict(site='top', z=2.1, fix_xy=True)]), 6.0, cm,
                  'mono 4x4 top, Cr xy held (surface saddle candidate)'),
            relax('C2_mono_n4_min_m6', dict(kind='mono', n=4, cr=[dict(site='bridge', z=2.1)]), 6.0, cm,
                  'mono 4x4 free minimum search from the relaxed bridge, Cr displaced 0.05 A',
                  **{'from': 'prod/runs/C2_mono_n4_bridge_m6/final.traj', 'cr_shift': [0.0433, 0.025, 0.0]})]


def stage_C2i():
    """Surface 5x5: in 4x4 the bridge is the minimum (hollow +42, top +13 meV) while in 3x3 an off-hollow point is
    (bridge +59 meV), so the surface landscape is not converged at 4x4. Hollow free and bridge/top with Cr xy held,
    plus free minimum searches from the relaxed hollow and bridge displaced 0.05 A. hostA (hollow, top) and
    hostB (bridge)."""
    cm = calc_for(5, smear=0.10)
    mono = lambda site, **kw: dict(kind='mono', n=5, cr=[dict(site=site, z=2.1, **kw)])
    s1, s2 = HOSTQ['hostA'], HOSTQ['hostB']
    shift = [0.0433, 0.025, 0.0]
    return [relax('C2_mono_n5_hollow_m6', mono('hollow'), 6.0, cm, 'mono 5x5 hollow (surface size check)', _queue=s1),
            relax('C2_mono_n5_top_fix_m6', mono('top', fix_xy=True), 6.0, cm, 'mono 5x5 top, Cr xy held', _queue=s1),
            relax('C2_mono_n5_bridge_fix_m6', mono('bridge', fix_xy=True), 6.0, cm, 'mono 5x5 bridge, Cr xy held', _queue=s2),
            relax('C2_mono_n5_hollowmin_m6', mono('hollow'), 6.0, cm,
                  'mono 5x5 free minimum search from the relaxed hollow, Cr displaced 0.05 A',
                  **{'from': 'prod/runs/C2_mono_n5_hollow_m6/final.traj', 'cr_shift': shift, '_queue': s1,
                     '_after': ['C2_mono_n5_hollow_m6']}),
            relax('C2_mono_n5_bridgemin_m6', mono('bridge'), 6.0, cm,
                  'mono 5x5 free minimum search from the relaxed bridge (xy held), Cr displaced 0.05 A',
                  **{'from': 'prod/runs/C2_mono_n5_bridge_fix_m6/final.traj', 'cr_shift': shift, '_queue': s2,
                     '_after': ['C2_mono_n5_bridge_fix_m6']})]


def stage_C2j():
    """Surface 4x4/5x5: is the top (xy held) the highest point of the bridge->top->bridge hop? Two xy-held points
    on the bridge->top segment, f=1/3 and 2/3, from the relaxed bridge. If both lie below the top, the top energy
    bounds the hop barrier up to the sampling. hostC (parents relayed)."""
    from ase.io import read
    T = []
    pairs = {4: ('C2_mono_n4_bridge_m6', 'runs_hostB', 'C2_mono_n4_top_fix_m6', 'runs_hostA'),
             5: ('C2_mono_n5_bridge_fix_m6', 'runs_hostB', 'C2_mono_n5_top_fix_m6', 'runs_hostA')}
    for n, (b, hb, t, ht) in pairs.items():
        pb = read(ROOT / f'prod/{hb}/{b}/final.traj')
        pt = read(ROOT / f'prod/{ht}/{t}/final.traj')
        ib = [a.index for a in pb if a.symbol == 'Cr'][0]
        d = pt.positions[ib] - pb.positions[ib]
        d[2] = 0.0
        for k in (1, 2):
            f = k / 3
            T.append(relax(f'C2_mono_n{n}_btop_f{round(100 * f):02d}_fix_m6',
                           dict(kind='mono', n=n, cr=[dict(site='bridge', z=2.1, fix_xy=True)]), 6.0,
                           calc_for(n, smear=0.10),
                           f'mono {n}x{n} bridge->top segment, f={f:.2f}, Cr xy held, from the relaxed bridge',
                           **{'from': f'prod/runs/{b}/final.traj', 'cr_shift': (f * d).round(5).tolist(),
                              '_queue': HOSTQ['hostC']}))
    return T


def stage_C2k():
    """Review follow-ups. (i) AA: the size series mixes cell size with far-field treatment (3x3 free scan, 4x4/5x5
    pinned scans), so scan the free 4x4 (hostA) and free 5x5 (hostC) cells around the crossing, same branches and
    construction as the pinned scans: M=0 from the relaxed hollow, magnetic (seed 4) from the relaxed xy-held bridge.
    (ii) NEB discretisation: AB mid->mid' and surface 3x3 CI-NEB with 7 moving images and fmax 0.02, started from the
    converged 3-image bands with midpoints inserted (prod/guess/*_dense7.traj), on hostA E slots (queued ahead of
    the 4x4 scan, which takes the P slots and then any slot that frees up)."""
    from ase.io import read
    T = []
    fam = {4: ('B2_AA_n4_hollow_m0', 'B2_AA_n4_bridge_fix_m4', 'runs_hostA', HOSTQ['hostA'], 3.6,
               ((0.15, 'M0'), (0.2, 'mag'), (0.2, 'M0'), (0.25, 'mag'), (0.25, 'M0'), (0.15, 'mag'), (0.3, 'mag'))),
           5: ('C2_AA_n5_hollow_free_m0', 'C2_AA_n5_bridge_freefix_m4', 'runs_hostC', HOSTQ['hostC'], HOST_GAP['AA'],
               ((0.15, 'M0'), (0.15, 'mag'), (0.2, 'M0'), (0.2, 'mag'), (0.25, 'mag')))}
    for n, (hid, bid, runs, q, gap, pts) in fam.items():
        h = read(ROOT / f'prod/{runs}/{hid}/final.traj').positions[-1]
        b = read(ROOT / f'prod/{runs}/{bid}/final.traj').positions[-1]
        d = b - h
        d[2] = 0.0
        sysd = lambda site: dict(kind='AA', n=n, gap=gap, cr=[dict(site=site, fix_xy=True)])
        for f, br in pts:
            tag = f'f{round(100 * f):02d}'
            if br == 'M0':
                T.append(relax(f'C2_AA_n{n}free_scan_{tag}_M0', sysd('hollow'), 0.0, dict(calc_for(n), fixmagmom=True),
                               f'AA {n}x{n} free hollow->bridge scan, f={f}: M=0 branch (fixed total moment)',
                               **{'from': f'prod/runs/{hid}/final.traj', 'cr_shift': (f * d).round(5).tolist(),
                                  '_queue': q, '_after': [hid]}))
            else:
                T.append(relax(f'C2_AA_n{n}free_scan_{tag}_mag', sysd('bridge'), 4.0, calc_for(n),
                               f'AA {n}x{n} free hollow->bridge scan, f={f}: magnetic branch (free moment, seed 4)',
                               **{'from': f'prod/runs/{bid}/final.traj', 'cr_shift': ((f - 1) * d).round(5).tolist(),
                                  '_queue': q, '_after': [bid]}))
    scans = T
    T = []
    nebs = (('C2_AB_n3_neb7_mid_mid2', 'B3_AB_n3_neb_mid_mid2b', 4.0, calc_for(3),
             'AB mid -> mid2 CI-NEB, 7 images, fmax 0.02 (discretisation check of B3_AB_n3_neb_mid_mid2b)'),
            ('C2_mono_n3_neb7', 'B3_mono_n3_neb3g', 6.0, calc_for(3, smear=0.10),
             'surface hollow -> hollow2 CI-NEB, 7 images, fmax 0.02 (discretisation check of B3_mono_n3_neb3g)'))
    for tid, parent, m, calc, note in nebs:
        src = json.loads(next(TASKS.glob(f'*/{parent}.json')).read_text())
        t = dict(id=tid, type='neb', system=src['system'], calc=calc, note=note, _after=[], _class='E',
                 neb=dict(src['neb'], nimages=7, image_magmom=[m] * 9, fmax=0.02, steps=400,
                          guess=f'prod/guess/{parent[3:]}_dense7.traj'))
        T.append(t)
    return T + scans


def da2p_sites():
    import da2p
    return da2p.lateral_sites(3, da2p.A_GRAPHENE)


if __name__ == '__main__':
    stage = sys.argv[1]
    write(stage.split('_')[0], globals()['stage_' + stage]())


==> anc/DA2_data/prod/pull.sh <==
#!/bin/bash
# Pull finished and in-progress run records from every worker host into prod/runs_<host>/ on the Mac.
# Never writes into a host's own prod/runs/. GPW files are excluded (none are written by default).
set -u
cd "$(dirname "$0")"
for pair in hostA:hostA hostB:hostB hostC:hostC; do
  tag=${pair%%:*}; host=${pair#*:}
  mkdir -p runs_$tag
  rsync -a --exclude '*.gpw' "$host:da2/DA2/prod/runs/" "runs_$tag/" || echo "pull from $host failed"
done


==> anc/DA2_data/prod/q.py <==
#!/usr/bin/env python3
"""Resumable multi-slot queue for production DFT tasks (runs on the compute host).

prod/queue/slots.json   {"P1": [5,6,7,8], ...}   one MPI job per slot, ranks = len(cores)
prod/queue/queue.txt    one task per line: <task.json> [class=P|E|any] [after=id1,id2] [ranks=N]
                        order = priority; '#' comments allowed
State: prod/queue/state/<slot>.json (live job) and prod/runs/<id>/result.json (outcome).

  q.py tick     start idle slots (cron every 2 min)
  q.py status   show slots and tasks
A task is retried at most MAX_ATTEMPTS times; a failed task never blocks others,
but its dependants wait. Memory reserve: no launch below MIN_FREE_GIB available.
"""
import json
import os
import subprocess
import sys
import time
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
Q = ROOT / 'prod' / 'queue'
STATE = Q / 'state'
RUNS = ROOT / 'prod' / 'runs'
# Per-host settings (prod/queue/host.json, never synced between hosts): interpreter, mpiexec,
# queue/slot file names and memory reserve. Defaults = hostA (path-mirrored /opt/homebrew env).
HOST = json.loads((Q / 'host.json').read_text()) if (Q / 'host.json').exists() else {}
PY = HOST.get('py', '/opt/homebrew/Caskroom/miniconda/base/envs/dft/bin/python')
MPI = HOST.get('mpiexec', '/opt/homebrew/Caskroom/miniconda/base/envs/dft/bin/mpiexec')
QUEUE_FILE = HOST.get('queue', 'queue.txt')
SLOTS_FILE = HOST.get('slots', 'slots.json')
MAX_ATTEMPTS = 2
MIN_FREE_GIB = float(HOST.get('min_free_gib', 12))


def alive(pid):
    try:
        os.kill(pid, 0)
        return True
    except OSError:
        return False


def mem_avail_gib():
    for line in open('/proc/meminfo'):
        if line.startswith('MemAvailable:'):
            return int(line.split()[1]) / 1024 ** 2
    return 0.0


def read_queue():
    items = []
    for line in (Q / QUEUE_FILE).read_text().splitlines():
        line = line.split('#', 1)[0].strip()
        if not line:
            continue
        bits = line.split()
        opts = dict(b.split('=', 1) for b in bits[1:] if '=' in b)
        task = json.loads((ROOT / bits[0]).read_text())
        items.append(dict(path=bits[0], id=task['id'], cls=opts.get('class', 'any'),
                          after=[x for x in opts.get('after', '').split(',') if x], ranks=opts.get('ranks')))
    return items


def outcome(tid):
    res = RUNS / tid / 'result.json'
    if not res.exists():
        return None, 0
    r = json.loads(res.read_text())
    n = len(list((RUNS / tid).glob('attempt_*.json')))
    return r.get('status'), n


def launches(tid):
    f = Q / 'launches.jsonl'
    if not f.exists():
        return 0
    return sum(1 for line in f.read_text().splitlines() if line and json.loads(line)['id'] == tid)


def running_ids():
    ids = {}
    for f in STATE.glob('*.json'):
        s = json.loads(f.read_text())
        if alive(s['pid']):
            ids[s['id']] = f.stem
        else:
            f.unlink()
    return ids


def tick():
    import fcntl
    STATE.mkdir(parents=True, exist_ok=True)
    lock = open(Q / 'tick.lock', 'w')
    try:
        fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    except BlockingIOError:
        return
    slots = json.loads((Q / SLOTS_FILE).read_text())
    run = running_ids()
    busy = set(run.values())
    for slot, cores in slots.items():
        if slot in busy:
            continue
        if mem_avail_gib() < MIN_FREE_GIB:
            print(time.strftime('%F %T'), 'memory reserve low; no launch')
            return
        for it in read_queue():
            if it['id'] in run:
                continue
            st, n = outcome(it['id'])
            if st in ('converged', 'static_done') or n >= MAX_ATTEMPTS or launches(it['id']) > MAX_ATTEMPTS:
                continue
            if it['cls'] != 'any' and not slot.startswith(it['cls']):
                continue
            if slot[0] in 'XG' and it['cls'] != slot[0]:  # X/G slots run explicitly assigned tasks only
                continue
            if any(outcome(d)[0] not in ('converged', 'static_done') for d in it['after']):
                continue
            ranks = int(it['ranks'] or len(cores))
            use = cores[:ranks]
            out = RUNS / it['id']
            out.mkdir(parents=True, exist_ok=True)
            env = dict(os.environ, OMP_NUM_THREADS='1', OPENBLAS_NUM_THREADS='1')
            cmd = ['nice', '-n', '10', MPI, '-n', str(ranks), '--cpu-set', ','.join(map(str, use)), '--bind-to', 'core',
                   PY, str(ROOT / 'prod' / 'run_task.py'), str(ROOT / it['path'])]
            log = open(out / 'driver.log', 'a')
            p = subprocess.Popen(cmd, cwd=ROOT, env=env, stdout=log, stderr=subprocess.STDOUT, start_new_session=True)
            (STATE / f'{slot}.json').write_text(json.dumps(dict(id=it['id'], pid=p.pid, cores=use, start=time.time())))
            with open(Q / 'launches.jsonl', 'a') as f:
                f.write(json.dumps(dict(id=it['id'], slot=slot, pid=p.pid, cores=use, utc=time.time())) + '\n')
            print(time.strftime('%F %T'), f'slot {slot}: started {it["id"]} pid {p.pid} cores {use}')
            run[it['id']] = slot
            break


def status():
    run = running_ids()
    slots = json.loads((Q / SLOTS_FILE).read_text())
    for slot in slots:
        live = [i for i, s in run.items() if s == slot]
        print(f'slot {slot}: {live[0] if live else "idle"}')
    for it in read_queue():
        st, n = outcome(it['id'])
        flag = 'RUNNING' if it['id'] in run else (st or 'pending')
        print(f'  {flag:12s} att={n} {it["id"]}')


if __name__ == '__main__':
    {'tick': tick, 'status': status}[sys.argv[1]]()


==> anc/DA2_data/prod/results/gate/G_hostA_AA_bridge/result.json <==
{
  "id": "G_hostA_AA_bridge",
  "task": {
    "id": "G_hostA_AA_bridge",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ],
    "_queue": "queue.txt",
    "note": "platform gate on hostA: static at the relaxed geometry of B1_AA_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T17:14:03.142558+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "5b919173440bae84b5876d7b473a7e7dfde67e8576b3115c20d264c314918db1",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.67408548270157,
  "fmax": 0.01451148370872401,
  "fmax_unconstrained": 0.028132036745560755,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382090853397765,
  "magmom_cr": [
    3.5792792918120107
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 2829.3215782642365,
  "peak_rss_GiB_rank0": 1.0784568786621094,
  "finished": "2026-10-21T18:01:12.467231+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostA_AA_bridge/task.json <==
{
  "id": "G_hostA_AA_bridge",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ],
  "_queue": "queue.txt",
  "note": "platform gate on hostA: static at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/results/gate/G_hostA_AA_hollow/result.json <==
{
  "id": "G_hostA_AA_hollow",
  "task": {
    "id": "G_hostA_AA_hollow",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ],
    "_queue": "queue.txt",
    "note": "platform gate on hostA: static at the relaxed geometry of B1_AA_n3_hollow_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:21:50.828399+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "36898597bac5bead435e6dc54f9f1d001ee3f343c84b61d0fe3f05d88fd0afce",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -342.30975618273277,
  "fmax": 0.014231652623409072,
  "fmax_unconstrained": 0.13818233600787885,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -2.330304537578171e-12,
  "magmom_cr": [
    -2.3291014076805463e-12
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3040.2708814144135,
  "peak_rss_GiB_rank0": 1.0637969970703125,
  "finished": "2026-10-21T17:12:31.103629+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostA_AA_hollow/task.json <==
{
  "id": "G_hostA_AA_hollow",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ],
  "_queue": "queue.txt",
  "note": "platform gate on hostA: static at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/results/gate/G_hostA_AB_topB/result.json <==
{
  "id": "G_hostA_AB_topB",
  "task": {
    "id": "G_hostA_AB_topB",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
    "_after": [
      "B1_AB_n3_topB_m4"
    ],
    "_queue": "queue.txt",
    "note": "platform gate on hostA: static at the relaxed geometry of B1_AB_n3_topB_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T18:02:03.057411+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "3902c5915f4c724e3f81ce8e4322e8e62e44c50d3bf49aaafff662c738821824",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AB_n3_topB_m4/final.traj",
  "energy": -341.63929751435325,
  "fmax": 0.010334280096881728,
  "fmax_unconstrained": 0.012252469476701939,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.429049567774287,
  "magmom_cr": [
    3.5252218695596844
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3216.2540023326874,
  "peak_rss_GiB_rank0": 1.0656929016113281,
  "finished": "2026-10-21T18:55:39.313770+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostA_AB_topB/task.json <==
{
  "id": "G_hostA_AB_topB",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
  "_after": [
    "B1_AB_n3_topB_m4"
  ],
  "_queue": "queue.txt",
  "note": "platform gate on hostA: static at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/results/gate/G_hostA_mono_hollow/result.json <==
{
  "id": "G_hostA_mono_hollow",
  "task": {
    "id": "G_hostA_mono_hollow",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "_after": [
      "B2_mono_n3_hollow_z21_m6"
    ],
    "_queue": "queue.txt",
    "note": "platform gate on hostA: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
  },
  "attempt": 1,
  "started": "2026-10-21T18:56:02.305038+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e813ceafdcd518e7de1792586a2a4c71bd1c3b390d19fc495eb0c7ff308d138a",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -173.0889717032764,
  "fmax": 0.011946526870542169,
  "fmax_unconstrained": 0.011946526870542169,
  "scf_iterations_last": 42,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751468487494741,
  "magmom_cr": [
    4.0741569608054045
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 1160.1964433193207,
  "peak_rss_GiB_rank0": 0.7485275268554688,
  "finished": "2026-10-21T19:15:22.505594+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostA_mono_hollow/task.json <==
{
  "id": "G_hostA_mono_hollow",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "_after": [
    "B2_mono_n3_hollow_z21_m6"
  ],
  "_queue": "queue.txt",
  "note": "platform gate on hostA: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/results/gate/G_hostB_AA_bridge/result.json <==
{
  "id": "G_hostB_AA_bridge",
  "task": {
    "id": "G_hostB_AA_bridge",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ],
    "_queue": "queue_hostB.txt",
    "note": "platform gate on hostB: static at the relaxed geometry of B1_AA_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:18:32.239326+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "fb6720e5c4e67a05b525018392568f46184c26bf2bcc1c42ec2b58f6a1e14fce",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.6740854826874,
  "fmax": 0.014511483687934456,
  "fmax_unconstrained": 0.028132036795363476,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382090853399982,
  "magmom_cr": [
    3.579279291843523
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 610.3630967140198,
  "peak_rss_GiB_rank0": 0.6376457214355469,
  "finished": "2026-10-21T16:28:42.603619+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostB_AA_bridge/task.json <==
{
  "id": "G_hostB_AA_bridge",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ],
  "_queue": "queue_hostB.txt",
  "note": "platform gate on hostB: static at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/results/gate/G_hostB_AA_hollow/result.json <==
{
  "id": "G_hostB_AA_hollow",
  "task": {
    "id": "G_hostB_AA_hollow",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ],
    "_queue": "queue_hostB.txt",
    "note": "platform gate on hostB: static at the relaxed geometry of B1_AA_n3_hollow_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:18:32.237078+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "eeb3f1ff1761031ed89b7530c845fa6c55844b912468fcf61a10b905b7249ff7",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -342.3097561826042,
  "fmax": 0.014231652767789368,
  "fmax_unconstrained": 0.1381823359712102,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 2.5522732670685887e-12,
  "magmom_cr": [
    2.548369244828709e-12
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 676.1999261379242,
  "peak_rss_GiB_rank0": 0.6115531921386719,
  "finished": "2026-10-21T16:29:48.439993+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostB_AA_hollow/task.json <==
{
  "id": "G_hostB_AA_hollow",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ],
  "_queue": "queue_hostB.txt",
  "note": "platform gate on hostB: static at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/results/gate/G_hostB_AB_topB/result.json <==
{
  "id": "G_hostB_AB_topB",
  "task": {
    "id": "G_hostB_AB_topB",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
    "_after": [
      "B1_AB_n3_topB_m4"
    ],
    "_queue": "queue_hostB.txt",
    "note": "platform gate on hostB: static at the relaxed geometry of B1_AB_n3_topB_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:30:02.104077+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "c35b88f71565a25a77e06f483d3ba9872830a1c776466c8b6a7ba21caa482f9a",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AB_n3_topB_m4/final.traj",
  "energy": -341.63929751431215,
  "fmax": 0.010334280130090485,
  "fmax_unconstrained": 0.012252469458996787,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.429049567779222,
  "magmom_cr": [
    3.525221869568249
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 663.1173062324524,
  "peak_rss_GiB_rank0": 0.6612319946289062,
  "finished": "2026-10-21T16:41:05.224523+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostB_AB_topB/task.json <==
{
  "id": "G_hostB_AB_topB",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
  "_after": [
    "B1_AB_n3_topB_m4"
  ],
  "_queue": "queue_hostB.txt",
  "note": "platform gate on hostB: static at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/results/gate/G_hostB_mono_hollow/result.json <==
{
  "id": "G_hostB_mono_hollow",
  "task": {
    "id": "G_hostB_mono_hollow",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "_after": [
      "B2_mono_n3_hollow_z21_m6"
    ],
    "_queue": "queue_hostB.txt",
    "note": "platform gate on hostB: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
  },
  "attempt": 1,
  "started": "2026-10-21T16:30:02.104037+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "ae44013bd30fc65087c7c7f3190a25d46e217063cf1c0b7576080af088298273",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -173.08897170536298,
  "fmax": 0.011946531875631751,
  "fmax_unconstrained": 0.011946531875631751,
  "scf_iterations_last": 42,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751468487709694,
  "magmom_cr": [
    4.074156965581805
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 326.35949635505676,
  "peak_rss_GiB_rank0": 0.4667091369628906,
  "finished": "2026-10-21T16:35:28.466717+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostB_mono_hollow/task.json <==
{
  "id": "G_hostB_mono_hollow",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "_after": [
    "B2_mono_n3_hollow_z21_m6"
  ],
  "_queue": "queue_hostB.txt",
  "note": "platform gate on hostB: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/results/gate/G_hostC_AA_bridge/result.json <==
{
  "id": "G_hostC_AA_bridge",
  "task": {
    "id": "G_hostC_AA_bridge",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ],
    "_queue": "queue_hostC.txt",
    "note": "platform gate on hostC: static at the relaxed geometry of B1_AA_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:18:35.200933+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "0a900b1665cbc47dff7045295d837ef212b85ab4c8f9f47964b0f1dc05a3a5b9",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.67408548263796,
  "fmax": 0.014511483667338485,
  "fmax_unconstrained": 0.028132036840533937,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382090853401633,
  "magmom_cr": [
    3.5792792918738843
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 295.27926540374756,
  "peak_rss_GiB_rank0": 0.8436241149902344,
  "finished": "2026-10-21T16:23:30.481115+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostC_AA_bridge/task.json <==
{
  "id": "G_hostC_AA_bridge",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ],
  "_queue": "queue_hostC.txt",
  "note": "platform gate on hostC: static at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/results/gate/G_hostC_AA_hollow/result.json <==
{
  "id": "G_hostC_AA_hollow",
  "task": {
    "id": "G_hostC_AA_hollow",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ],
    "_queue": "queue_hostC.txt",
    "note": "platform gate on hostC: static at the relaxed geometry of B1_AA_n3_hollow_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:18:35.211777+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "4fbf5b51f90959da2f93b5e53f40385e086f917e2f08db02053c5786e76718a1",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -342.30975618253876,
  "fmax": 0.014231652622444241,
  "fmax_unconstrained": 0.13818233600532176,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 3.5410184959490265e-12,
  "magmom_cr": [
    3.4484975189837246e-12
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 261.20000863075256,
  "peak_rss_GiB_rank0": 0.8460578918457031,
  "finished": "2026-10-21T16:22:56.412633+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostC_AA_hollow/task.json <==
{
  "id": "G_hostC_AA_hollow",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ],
  "_queue": "queue_hostC.txt",
  "note": "platform gate on hostC: static at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/results/gate/G_hostC_AB_topB/result.json <==
{
  "id": "G_hostC_AB_topB",
  "task": {
    "id": "G_hostC_AB_topB",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
    "_after": [
      "B1_AB_n3_topB_m4"
    ],
    "_queue": "queue_hostC.txt",
    "note": "platform gate on hostC: static at the relaxed geometry of B1_AB_n3_topB_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:24:02.179872+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b9407a1f8e8b11a8c33e658437684c816a20b18947b6737c719c00660606dabe",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AB_n3_topB_m4/final.traj",
  "energy": -341.63929751436393,
  "fmax": 0.010334280072992898,
  "fmax_unconstrained": 0.012252469488775989,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.4290495677667945,
  "magmom_cr": [
    3.5252218695472184
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 244.0229365825653,
  "peak_rss_GiB_rank0": 0.8423652648925781,
  "finished": "2026-10-21T16:28:06.204513+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostC_AB_topB/task.json <==
{
  "id": "G_hostC_AB_topB",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
  "_after": [
    "B1_AB_n3_topB_m4"
  ],
  "_queue": "queue_hostC.txt",
  "note": "platform gate on hostC: static at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/results/gate/G_hostC_mono_hollow/result.json <==
{
  "id": "G_hostC_mono_hollow",
  "task": {
    "id": "G_hostC_mono_hollow",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "_after": [
      "B2_mono_n3_hollow_z21_m6"
    ],
    "_queue": "queue_hostC.txt",
    "note": "platform gate on hostC: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
  },
  "attempt": 1,
  "started": "2026-10-21T16:24:02.179933+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "d8e8a88a46c9c982d003097366facaee2e239918ff523b96c22d5026e2d9c5b3",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -173.08897169353273,
  "fmax": 0.011946504221889172,
  "fmax_unconstrained": 0.011946504221889172,
  "scf_iterations_last": 42,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751468486560041,
  "magmom_cr": [
    4.074156940099514
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 187.1342957019806,
  "peak_rss_GiB_rank0": 0.6297760009765625,
  "finished": "2026-10-21T16:27:09.315979+00:00"
}

==> anc/DA2_data/prod/results/gate/G_hostC_mono_hollow/task.json <==
{
  "id": "G_hostC_mono_hollow",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "_after": [
    "B2_mono_n3_hollow_z21_m6"
  ],
  "_queue": "queue_hostC.txt",
  "note": "platform gate on hostC: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/results/gate/gate_summary.json <==
{
 "hostC": {
  "passed": true,
  "sites": {
   "AA_bridge": {
    "dE_meV": 6.360778570524417e-08,
    "dM": 3.868017017794045e-12,
    "ok": true,
    "d_diff_meV": -1.3039880286669359e-07
   },
   "AA_hollow": {
    "dE_meV": 1.9400658857193775e-07,
    "dM": 5.8713230335271975e-12,
    "ok": true
   },
   "AB_topB": {
    "dE_meV": -1.0686562745831907e-08,
    "dM": -7.492673148590256e-12,
    "ok": true,
    "d_diff_meV": -2.0469315131776966e-07
   },
   "mono_hollow": {
    "dE_meV": 9.743672535478254e-06,
    "dM": -9.346994289671784e-10,
    "ok": true,
    "d_diff_meV": 9.549665946906316e-06
   }
  },
  "versions": {
   "AA_bridge": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
     "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
   },
   "AA_hollow": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
     "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
   },
   "AB_topB": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
     "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
   },
   "mono_hollow": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
     "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
   }
  }
 },
 "hostB": {
  "passed": true,
  "sites": {
   "AA_bridge": {
    "dE_meV": 1.4154011296341196e-08,
    "dM": 2.2168933355715126e-12,
    "ok": true,
    "d_diff_meV": -1.1442580216680653e-07
   },
   "AA_hollow": {
    "dE_meV": 1.2857981346314773e-07,
    "dM": 4.88257780464676e-12,
    "ok": true
   },
   "AB_topB": {
    "dE_meV": 4.1097791836364195e-08,
    "dM": 4.934719299853896e-12,
    "ok": true,
    "d_diff_meV": -8.748202162678353e-08
   },
   "mono_hollow": {
    "dE_meV": -2.08657979783311e-06,
    "dM": 2.149533884221455e-10,
    "ok": true,
    "d_diff_meV": -2.215159611296258e-06
   }
  },
  "versions": {
   "AA_bridge": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
     "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
   },
   "AA_hollow": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
     "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
   },
   "AB_topB": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
     "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
   },
   "mono_hollow": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
     "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
   }
  }
 }
}

==> anc/DA2_data/prod/run_task.py <==
"""Run one production task (relax | static | neb) from a JSON file; resumable.

Usage (under MPI): python prod/run_task.py prod/tasks/<id>.json
Outputs in prod/runs/<id>/: task.json, gpaw*.txt, opt.traj / neb.traj,
final.traj (or band_final.traj), result.json. A finished result is never redone.
"""
import json
import platform
import resource
import sys
import time
import traceback
from datetime import datetime, timezone
from pathlib import Path

import numpy as np
from ase.io import read, write
from ase.io.trajectory import Trajectory
from gpaw.mpi import world

sys.path.insert(0, str(Path(__file__).resolve().parent))
import da2p  # noqa: E402

RUNS = da2p.ROOT / 'prod' / 'runs'


def now():
    return datetime.now(timezone.utc).isoformat()


def save(path, obj):
    if world.rank == 0:
        tmp = Path(str(path) + '.tmp')
        tmp.write_text(json.dumps(obj, indent=2, default=float))
        tmp.replace(path)
    world.barrier()


def versions():
    import ase, gpaw, numpy, scipy
    v = dict(gpaw=gpaw.__version__, ase=ase.__version__, numpy=numpy.__version__, scipy=scipy.__version__,
             host=platform.node(), arch=platform.machine(), mpi_ranks=world.size)
    try:
        import dftd3
        v['dftd3'] = dftd3.__version__
    except Exception:  # noqa: BLE001
        pass
    from gpaw import setup_paths
    v['setup_paths'] = [str(p) for p in setup_paths]
    return v


def energies(atoms, calc, dft):
    e = atoms.get_potential_energy()
    out = dict(energy=float(e))
    try:
        free = calc.get_property('free_energy', atoms) if hasattr(calc, 'get_property') else None
        if free is not None:
            out['free_energy'] = float(free)
    except Exception:  # noqa: BLE001
        pass
    f = atoms.get_forces()
    out['fmax'] = float(np.linalg.norm(f, axis=1).max())
    out['fmax_unconstrained'] = float(np.linalg.norm(atoms.get_forces(apply_constraint=False), axis=1).max())
    out['scf_iterations_last'] = int(dft.get_number_of_iterations())
    return out


def start_atoms(task, out):
    """Initial structure: resume from own trajectory, else from a parent run, else build."""
    traj = out / 'opt.traj'
    if traj.exists() and traj.stat().st_size > 0:
        try:
            frames = read(traj, ':')
            if frames:
                last = frames[-1]
                template = da2p.build(task['system'])
                last.set_constraint(template.constraints)
                last.set_tags(template.get_tags())
                return last, 'resume:%d' % len(frames)
        except Exception:  # noqa: BLE001
            pass
    built = da2p.build(task['system'])
    if task.get('from'):
        parent = da2p.ROOT / task['from']
        src = read(parent)
        if len(src) != len(built) or src.get_chemical_symbols() != built.get_chemical_symbols():
            raise ValueError('parent composition differs from task system')
        built.positions = src.positions
        if task.get('cr_shift'):  # displace Cr off a relaxed parent position (stability tests)
            cr = [i for i, x in enumerate(built.get_chemical_symbols()) if x == 'Cr']
            built.positions[cr] += np.array(task['cr_shift'], dtype=float)
        return built, 'from:' + task['from']
    return built, 'built'


def seed_moments(atoms, task):
    m = np.zeros(len(atoms))
    seeds = task.get('magmom', 4.0)
    cr = [i for i, s in enumerate(atoms.get_chemical_symbols()) if s == 'Cr']
    if not isinstance(seeds, list):
        seeds = [seeds] * len(cr)
    for i, s in zip(cr, seeds):
        m[i] = float(s)
    atoms.set_initial_magnetic_moments(m)


def run_relax(task, out, rec):
    from ase.optimize import BFGS, FIRE
    atoms, origin = start_atoms(task, out)
    rec['origin'] = origin
    seed_moments(atoms, task)
    calc, dft = da2p.make_calc(task['calc'], txt=str(out / ('gpaw_%d.txt' % rec['attempt'])))
    atoms.calc = calc
    opt = task.get('opt', {})
    fmax = float(opt.get('fmax', 0.02))
    steps = int(opt.get('steps', 300)) if task['type'] == 'relax' else 0
    Opt = FIRE if opt.get('optimizer') == 'FIRE' else BFGS
    traj = Trajectory(str(out / 'opt.traj'), 'a', atoms)
    o = Opt(atoms, logfile=str(out / 'opt.log'), maxstep=float(opt.get('maxstep', 0.1)))
    o.attach(traj)
    if steps:
        converged = o.run(fmax=fmax, steps=steps)
    else:
        atoms.get_forces()
        traj.write()
        converged = True
    traj.close()
    rec.update(energies(atoms, calc, dft))
    rec.update(da2p.describe(atoms, dft))
    rec['optimizer_steps'] = int(o.nsteps)
    rec['status'] = 'converged' if (converged and rec['fmax'] <= fmax) or steps == 0 else 'step_limit'
    if steps == 0:
        rec['status'] = 'static_done'
    if world.rank == 0:
        write(out / 'final.traj', atoms)
    if task.get('write_gpw', False):
        dft.write(str(out / 'final.gpw'))


def run_neb(task, out, rec):
    from ase.mep import NEB
    from ase.optimize import FIRE, BFGS
    nb = task['neb']
    nimg = int(nb.get('nimages', 5))
    band_traj = out / 'neb.traj'
    resume = None
    if band_traj.exists() and band_traj.stat().st_size > 0:
        try:
            frames = read(band_traj, ':')
            if len(frames) >= nimg + 2:
                resume = frames[-(nimg + 2):]
        except Exception:  # noqa: BLE001
            resume = None
    ini = read(da2p.ROOT / nb['initial'])
    fin = read(da2p.ROOT / nb['final'])
    template = da2p.build(task['system'])
    for x in (ini, fin):
        if x.get_chemical_symbols() != template.get_chemical_symbols():
            raise ValueError('endpoint composition differs from task system')
        x.set_constraint(template.constraints)
        x.set_tags(template.get_tags())
    if resume is not None:
        images = [r.copy() for r in resume]
        for x in images:
            x.set_constraint(template.constraints)
            x.set_tags(template.get_tags())
        rec['origin'] = 'resume'
    else:
        images = [ini] + [ini.copy() for _ in range(nimg)] + [fin]
        if nb.get('guess'):
            g = read(da2p.ROOT / nb['guess'], ':')
            assert len(g) == nimg + 2
            for x, y in zip(images, g):
                x.positions = y.positions
        rec['origin'] = 'new'
    neb = NEB(images, climb=bool(nb.get('climb', True)), method=nb.get('method', 'improvedtangent'),
              k=float(nb.get('k', 0.1)), parallel=False, allow_shared_calculator=False)
    if resume is None and not nb.get('guess'):
        neb.interpolate(nb.get('interp', 'idpp'), mic=True)
    seeds = nb.get('magmom', task.get('magmom', 4.0))
    per_image = nb.get('image_magmom')  # one seed per image (endpoints on their own spin branch)
    if per_image is not None and len(per_image) != len(images):
        raise ValueError('image_magmom needs one entry per image including endpoints')
    dfts = []
    for i, im in enumerate(images):
        seed_moments(im, dict(magmom=per_image[i] if per_image is not None else seeds))
        calc, dft = da2p.make_calc(task['calc'], txt=str(out / ('gpaw_img%d_%d.txt' % (i, rec['attempt']))))
        im.calc = calc
        dfts.append(dft)
    # Endpoints are relaxed minima; ASE NEB does not move them but still evaluates them.
    Opt = BFGS if nb.get('optimizer') == 'BFGS' else FIRE
    traj = Trajectory(str(band_traj), 'a')
    o = Opt(neb, logfile=str(out / 'neb.log'), maxstep=float(nb.get('maxstep', 0.1)))

    def dump():
        for im in images:
            traj.write(im)
    o.attach(dump)
    fmax = float(nb.get('fmax', 0.05))
    converged = o.run(fmax=fmax, steps=int(nb.get('steps', 400)))
    traj.close()
    E = [float(im.get_potential_energy()) for im in images]
    rec['image_energies'] = E
    rec['image_fmax_perp'] = None
    rec['barrier_forward'] = float(max(E) - E[0])
    rec['barrier_reverse'] = float(max(E) - E[-1])
    rec['reaction_energy'] = float(E[-1] - E[0])
    # Gate: the band endpoints must reproduce the relaxed endpoint energies (same spin branch).
    ref = [float(read(da2p.ROOT / nb[k]).get_potential_energy()) for k in ('initial', 'final')]
    rec['endpoint_reference_energies'] = ref
    rec['endpoint_mismatch_meV'] = [1000 * (E[0] - ref[0]), 1000 * (E[-1] - ref[1])]
    rec['imax'] = int(np.argmax(E))
    rec['images'] = [da2p.describe(im, d) for im, d in zip(images, dfts)]
    rec['neb_steps'] = int(o.nsteps)
    rec['status'] = 'converged' if converged else 'step_limit'
    if world.rank == 0:
        write(out / 'band_final.traj', images)


def main(path):
    task = da2p.load_task(path)
    out = RUNS / task['id']
    if world.rank == 0:
        out.mkdir(parents=True, exist_ok=True)
    world.barrier()
    res = out / 'result.json'
    if res.exists():
        old = json.loads(res.read_text())
        if old.get('status') in ('converged', 'static_done'):
            if world.rank == 0:
                print('already done', task['id'])
            return 0
    attempts = sorted(out.glob('attempt_*.json'))
    rec = dict(id=task['id'], task=task, attempt=len(attempts) + 1, started=now(), versions=versions(),
               task_sha256=da2p.digest(path), code_sha256={p.name: da2p.digest(p) for p in
                                                            (Path(__file__), Path(da2p.__file__))})
    if world.rank == 0:
        (out / 'task.json').write_text(json.dumps(task, indent=2))
    t0 = time.time()
    try:
        if task['type'] in ('relax', 'static'):
            run_relax(task, out, rec)
        elif task['type'] == 'neb':
            run_neb(task, out, rec)
        else:
            raise ValueError(task['type'])
    except Exception as e:  # noqa: BLE001
        rec['status'] = 'failed'
        rec['error'] = repr(e)
        rec['traceback'] = traceback.format_exc()
    rec['elapsed_s'] = time.time() - t0
    rec['peak_rss_GiB_rank0'] = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss / 1024 ** 2
    rec['finished'] = now()
    save(out / ('attempt_%03d.json' % rec['attempt']), rec)
    save(res, rec)
    return 0 if rec['status'] in ('converged', 'static_done') else 2


if __name__ == '__main__':
    sys.exit(main(sys.argv[1]))


==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_bridge_m0/result.json <==
{
  "id": "B1_AA_n3_bridge_m0",
  "task": {
    "id": "B1_AA_n3_bridge_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T12:26:02.577338+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "f1c8f31bf68a80820ef7a98f7de6c31b334cb2e0ad157faf47f263eaf4603cd2",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -341.67387392713874,
  "fmax": 0.012061716649518859,
  "fmax_unconstrained": 0.09174334226101062,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      1.8263967968086092,
      2.4749833224723594,
      9.800209056484475
    ]
  ],
  "mean_gap": 4.109227999925966,
  "cr_c_nearest12": [
    [
      2.202970180203005,
      2.2031875486544763,
      2.2163860615667947,
      2.2166440741091455,
      2.7788728727908616,
      2.7791095141229474,
      2.7816742172329088,
      2.7819729580756536,
      2.80824518132663,
      2.808668605490783,
      2.8111873066667137,
      2.811553051886175
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.381791325188108,
  "magmom_cr": [
    3.5777692320030132
  ],
  "optimizer_steps": 38,
  "status": "converged",
  "elapsed_s": 10181.641416311264,
  "peak_rss_GiB_rank0": 0.7332344055175781,
  "finished": "2026-10-21T15:15:44.219718+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_bridge_m0/task.json <==
{
  "id": "B1_AA_n3_bridge_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_bridge_m2/result.json <==
{
  "id": "B1_AA_n3_bridge_m2",
  "task": {
    "id": "B1_AA_n3_bridge_m2",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T12:30:01.853701+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1b7ad30be15bbc0792888a1e378be13efcfd60c797354494b49a4da74b1d114a",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -341.67400086301586,
  "fmax": 0.012877639474219578,
  "fmax_unconstrained": 0.01815161602647308,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      1.8503024021861947,
      2.4925475543732882,
      9.800000611952393
    ]
  ],
  "mean_gap": 4.115113599155475,
  "cr_c_nearest12": [
    [
      2.2110813618240597,
      2.211081508756418,
      2.2117132592482207,
      2.2117133122370585,
      2.796231815763232,
      2.7962320600927684,
      2.7962900326770406,
      2.7962901574823995,
      2.797450638129139,
      2.797450777841463,
      2.797474683551067,
      2.7974747428538884
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382236260685548,
  "magmom_cr": [
    3.5798917792130203
  ],
  "optimizer_steps": 24,
  "status": "converged",
  "elapsed_s": 6851.676624774933,
  "peak_rss_GiB_rank0": 0.7335395812988281,
  "finished": "2026-10-21T14:24:13.531625+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_bridge_m2/task.json <==
{
  "id": "B1_AA_n3_bridge_m2",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_bridge_m4/result.json <==
{
  "id": "B1_AA_n3_bridge_m4",
  "task": {
    "id": "B1_AA_n3_bridge_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T05:31:40.315408+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "91abbc711649f018875c8a63a342085763a0c401efa974847a4e12ac7fcd7b06",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -341.67408552014,
  "fmax": 0.013909498168147882,
  "fmax_unconstrained": 0.027478909282538762,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382136015698913,
  "magmom_cr": [
    3.5797940957621566
  ],
  "optimizer_steps": 23,
  "status": "converged",
  "elapsed_s": 8343.778072834015,
  "peak_rss_GiB_rank0": 0.7432022094726562,
  "finished": "2026-10-21T07:50:44.094534+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_bridge_m4/task.json <==
{
  "id": "B1_AA_n3_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_bridge_m6/result.json <==
{
  "id": "B1_AA_n3_bridge_m6",
  "task": {
    "id": "B1_AA_n3_bridge_m6",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T14:26:02.595288+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "4cf7262729f6c967908d236ff87a7eaddeb5c435725ed169b87b514655218b9e",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -341.674090982989,
  "fmax": 0.012260123015662759,
  "fmax_unconstrained": 0.020136936443391172,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      1.8502808947239437,
      2.4925362379150955,
      9.799999752287219
    ]
  ],
  "mean_gap": 4.112181606220976,
  "cr_c_nearest12": [
    [
      2.211025537655707,
      2.2110257211316457,
      2.211685566495463,
      2.2116857475272407,
      2.7953647093881426,
      2.795365017972615,
      2.7954238183079645,
      2.795424095184895,
      2.796622918030393,
      2.796623198386044,
      2.7966440075486183,
      2.7966443159248513
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.3822023933258665,
  "magmom_cr": [
    3.5795162142057033
  ],
  "optimizer_steps": 24,
  "status": "converged",
  "elapsed_s": 7415.4366543293,
  "peak_rss_GiB_rank0": 0.7411460876464844,
  "finished": "2026-10-21T16:29:38.034898+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_bridge_m6/task.json <==
{
  "id": "B1_AA_n3_bridge_m6",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_hollow_m0/result.json <==
{
  "id": "B1_AA_n3_hollow_m0",
  "task": {
    "id": "B1_AA_n3_hollow_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T10:28:02.376669+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "07c459f491faf701561ae4f1390e8021150ab57289fae0c33848ed419533df4e",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -342.3097915879076,
  "fmax": 0.015440109159337322,
  "fmax_unconstrained": 0.13896817735013794,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.4670732175446197,
      1.436769456876314,
      9.799999996282159
    ]
  ],
  "mean_gap": 3.3187610341243428,
  "cr_c_nearest12": [
    [
      2.1984289430119817,
      2.19842897542332,
      2.1985120158108042,
      2.1985120169982033,
      2.198514410037504,
      2.198514417812544,
      2.198517384441605,
      2.198517389757277,
      2.198518942325608,
      2.1985189647291636,
      2.198591774087457,
      2.198591777384726
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -6.521233764977812e-06,
  "magmom_cr": [
    -6.367609648402845e-06
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 5204.709344625473,
  "peak_rss_GiB_rank0": 0.7115440368652344,
  "finished": "2026-10-21T11:54:47.087268+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_hollow_m0/task.json <==
{
  "id": "B1_AA_n3_hollow_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_hollow_m2/result.json <==
{
  "id": "B1_AA_n3_hollow_m2",
  "task": {
    "id": "B1_AA_n3_hollow_m2",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-23T04:58:02.370602+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "ea232369a36d56c2593f31e08030a999cfd33fd9874389f61900a0115a9a13e2",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -342.3096313193705,
  "fmax": 0.019863806780667268,
  "fmax_unconstrained": 0.12990557330086375,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.4670739400803523,
      1.4362077259286916,
      9.80000044156804
    ]
  ],
  "mean_gap": 3.320660840396787,
  "cr_c_nearest12": [
    [
      2.1987981439305386,
      2.198798861612807,
      2.1988689840853217,
      2.1988696630329256,
      2.198870896931486,
      2.1988714755613468,
      2.199268635391233,
      2.1992691555506343,
      2.1992758421252785,
      2.199276418404842,
      2.19937535743169,
      2.199375864877707
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 4.226506648225743e-06,
  "magmom_cr": [
    4.282336948998798e-06
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 8891.709732055664,
  "peak_rss_GiB_rank0": 0.7375984191894531,
  "finished": "2026-10-23T07:26:14.081821+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_hollow_m2/task.json <==
{
  "id": "B1_AA_n3_hollow_m2",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_hollow_m4/result.json <==
{
  "id": "B1_AA_n3_hollow_m4",
  "task": {
    "id": "B1_AA_n3_hollow_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T05:31:22.844296+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "a30f47deef745954f48f759f7f1850b15f8768103c9b0bbe6e2094989cc3ac74",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -342.30974977528297,
  "fmax": 0.013570815879407254,
  "fmax_unconstrained": 0.13813806734448533,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 3.480571812259711e-06,
  "magmom_cr": [
    3.4350318347864877e-06
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 6252.382732868195,
  "peak_rss_GiB_rank0": 0.7418899536132812,
  "finished": "2026-10-21T07:15:35.228028+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_hollow_m4/task.json <==
{
  "id": "B1_AA_n3_hollow_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_hollow_m6/result.json <==
{
  "id": "B1_AA_n3_hollow_m6",
  "task": {
    "id": "B1_AA_n3_hollow_m6",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-23T12:06:02.835235+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "3f9a262860d1d1421e2f4b1e92f7870afd73ef406f2aba740d20249daaa05b77",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -342.3098581873154,
  "fmax": 0.0148336952001754,
  "fmax_unconstrained": 0.1315251439786473,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      2.4670751188193396,
      1.4370108607641103,
      9.799999984389236
    ]
  ],
  "mean_gap": 3.316873200490237,
  "cr_c_nearest12": [
    [
      2.1975711691094935,
      2.1975712207632987,
      2.197758400142668,
      2.1977584093523586,
      2.1977664988141288,
      2.1977665682089222,
      2.198021784598385,
      2.1980217997609723,
      2.198025131426114,
      2.1980251458566893,
      2.1982137895097607,
      2.1982137925684855
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -1.2287964144185783e-07,
  "magmom_cr": [
    -5.383664047579961e-09
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 19540.49959087372,
  "peak_rss_GiB_rank0": 0.7367744445800781,
  "finished": "2026-10-23T17:31:43.338322+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_hollow_m6/task.json <==
{
  "id": "B1_AA_n3_hollow_m6",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_top_m0/result.json <==
{
  "id": "B1_AA_n3_top_m0",
  "task": {
    "id": "B1_AA_n3_top_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-22T15:38:02.122026+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "2313e843d8d20018cee739ce4a0e7bc34d126379d0855b77db5d67313c5add20",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -340.04538051640344,
  "fmax": 0.019316600526230753,
  "fmax_unconstrained": 0.019316600526230753,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      2.5328537886695073,
      2.8116476420411223,
      9.799964086897775
    ]
  ],
  "mean_gap": 3.7977686881527335,
  "cr_c_nearest12": [
    [
      2.0284668200471963,
      2.0284764915619946,
      2.3318361098518414,
      2.331848465355005,
      2.3970853241231014,
      2.3970971358979467,
      2.397216030257156,
      2.397228657762143,
      3.0625619094480028,
      3.0625672777625796,
      3.062873004708001,
      3.062879773612958
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": -0.18603615542319296,
  "magmom_cr": [
    -0.19037142175998772
  ],
  "optimizer_steps": 31,
  "status": "converged",
  "elapsed_s": 11696.260735273361,
  "peak_rss_GiB_rank0": 0.7332000732421875,
  "finished": "2026-10-22T18:52:58.384596+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_top_m0/task.json <==
{
  "id": "B1_AA_n3_top_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_top_m2/result.json <==
{
  "id": "B1_AA_n3_top_m2",
  "task": {
    "id": "B1_AA_n3_top_m2",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-23T06:04:02.722497+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "4227e7e4d1a1c77a601566142764ed434c7b66614e246adfcae6a1c5e6edb46e",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.6443881658767,
  "fmax": 0.013672718307946849,
  "fmax_unconstrained": 0.013674464039441732,
  "scf_iterations_last": 15,
  "cr_positions": [
    [
      2.4669694188722993,
      2.848527967816533,
      9.80000081947538
    ]
  ],
  "mean_gap": 4.100121976267677,
  "cr_c_nearest12": [
    [
      2.1293833368119772,
      2.129383354502282,
      2.506749740898493,
      2.506750032879911,
      2.506801768538018,
      2.5068019641915837,
      2.5068731041448427,
      2.506873442501957,
      3.2083401378154415,
      3.2083404463274894,
      3.208378117636056,
      3.208378316027199
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.482399427367337,
  "magmom_cr": [
    3.5658361557760534
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 21610.416657686234,
  "peak_rss_GiB_rank0": 0.734649658203125,
  "finished": "2026-10-23T12:04:13.141908+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_top_m2/task.json <==
{
  "id": "B1_AA_n3_top_m2",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_top_m4/result.json <==
{
  "id": "B1_AA_n3_top_m4",
  "task": {
    "id": "B1_AA_n3_top_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T06:08:02.803358+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "0c5b6d726ab7fefd0c711113866dd5721d69889307a4d25d57aa73e1ebfd342f",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -341.6443937115396,
  "fmax": 0.011795261336689067,
  "fmax_unconstrained": 0.011807546826430888,
  "scf_iterations_last": 16,
  "cr_positions": [
    [
      2.4670204939988913,
      2.8484406682590664,
      9.80000086454223
    ]
  ],
  "mean_gap": 4.099185088134214,
  "cr_c_nearest12": [
    [
      2.1279974073942145,
      2.1279995562090805,
      2.5062242463914135,
      2.5062273275653535,
      2.5062573030312874,
      2.5062596890559097,
      2.506403168932459,
      2.5064064807623727,
      3.20809230050085,
      3.208094325887884,
      3.2081214630215324,
      3.2081229478073148
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.481381855577592,
  "magmom_cr": [
    3.5644468242042935
  ],
  "optimizer_steps": 30,
  "status": "converged",
  "elapsed_s": 22330.507241487503,
  "peak_rss_GiB_rank0": 0.7298355102539062,
  "finished": "2026-10-21T12:20:13.313166+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_top_m4/task.json <==
{
  "id": "B1_AA_n3_top_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_top_m6/result.json <==
{
  "id": "B1_AA_n3_top_m6",
  "task": {
    "id": "B1_AA_n3_top_m6",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-23T15:38:03.516362+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "9af7410ac052f7e2fc87a99a27d2338b512c090cce2f249289fd077e5e0b633a",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.64426120224357,
  "fmax": 0.009647967290846915,
  "fmax_unconstrained": 0.009647967290846915,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.4669823719933417,
      2.8484992862461382,
      9.80000012065764
    ]
  ],
  "mean_gap": 4.0911712402648694,
  "cr_c_nearest12": [
    [
      2.125943883866483,
      2.125943917895247,
      2.5033398543935528,
      2.5033398664913213,
      2.5033750525717733,
      2.503375146323189,
      2.503484372761729,
      2.5034844209248988,
      3.205542175942959,
      3.205542249269081,
      3.205555107661015,
      3.2055551397166697
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.477394075694884,
  "magmom_cr": [
    3.5599549752970714
  ],
  "optimizer_steps": 28,
  "status": "converged",
  "elapsed_s": 25906.711282253265,
  "peak_rss_GiB_rank0": 0.7011642456054688,
  "finished": "2026-10-23T22:49:50.239129+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AA_n3_top_m6/task.json <==
{
  "id": "B1_AA_n3_top_m6",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_bridge_m4/result.json <==
{
  "id": "B1_AB_n3_bridge_m4",
  "task": {
    "id": "B1_AB_n3_bridge_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T07:16:02.108324+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b54178dafb4802ace89694da61529029014a3f5f7448456adaada157125b7e16",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -341.58358986584517,
  "fmax": 0.015611652748516752,
  "fmax_unconstrained": 0.07739979365292282,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      2.4324367498451966,
      2.829680251150373,
      9.90797662184838
    ]
  ],
  "mean_gap": 3.846056680458547,
  "cr_c_nearest12": [
    [
      2.124773669336904,
      2.3162367074018766,
      2.32248097318206,
      2.3225741831556332,
      2.342817523627839,
      2.343213108561078,
      2.3482585154837037,
      2.459968026984445,
      2.504692547855438,
      2.505742987994387,
      3.1696293799708553,
      3.170274555364361
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.254013419140492,
  "magmom_cr": [
    3.383275620257489
  ],
  "optimizer_steps": 27,
  "status": "converged",
  "elapsed_s": 7134.972877025604,
  "peak_rss_GiB_rank0": 0.7273216247558594,
  "finished": "2026-10-21T09:14:57.082235+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_bridge_m4/task.json <==
{
  "id": "B1_AB_n3_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_hollow_m4/result.json <==
{
  "id": "B1_AB_n3_hollow_m4",
  "task": {
    "id": "B1_AB_n3_hollow_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T06:44:01.849586+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 1,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "07824bb781f1335cfdd9d87997e017d86516052d2eb4fd89dd7cefdfb2f00036",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -341.5842767680671,
  "fmax": 0.01705798783065626,
  "fmax_unconstrained": 0.07817406111447772,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.461976759717511,
      1.422219218460961,
      9.69452100164842
    ]
  ],
  "mean_gap": 3.8297230570175653,
  "cr_c_nearest12": [
    [
      2.119391837399251,
      2.3246709238227274,
      2.328698097793597,
      2.3289815492301464,
      2.3291030718734116,
      2.329399583144547,
      2.3335932526066134,
      2.4770965464378616,
      2.4776573270063187,
      2.492879348602968,
      3.182439359279738,
      3.184311621376956
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.2526314867494825,
  "magmom_cr": [
    3.3737644375713174
  ],
  "optimizer_steps": 26,
  "status": "converged",
  "elapsed_s": 25422.959346055984,
  "peak_rss_GiB_rank0": 1.8118896484375,
  "finished": "2026-10-21T13:47:44.809984+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_hollow_m4/task.json <==
{
  "id": "B1_AB_n3_hollow_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_topB_m4/result.json <==
{
  "id": "B1_AB_n3_topB_m4",
  "task": {
    "id": "B1_AB_n3_topB_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T06:48:02.221784+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "622af2d92f67c55c9342db247d09768b36a6371f06808532320085b1bb8a2637",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -341.6392944781274,
  "fmax": 0.009416538108496799,
  "fmax_unconstrained": 0.012953510170115612,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.4291719543311405,
  "magmom_cr": [
    3.525487981988089
  ],
  "optimizer_steps": 40,
  "status": "converged",
  "elapsed_s": 27757.248532772064,
  "peak_rss_GiB_rank0": 0.7406349182128906,
  "finished": "2026-10-21T14:30:39.472390+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_topB_m4/task.json <==
{
  "id": "B1_AB_n3_topB_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_top_m0/result.json <==
{
  "id": "B1_AB_n3_top_m0",
  "task": {
    "id": "B1_AB_n3_top_m0",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-22T22:44:02.865792+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "ce36e75c8f9312c45ac6a181ceccf11fdfb5119066e8f5f9535ef71c5aaa4c20",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.16075554310254,
  "fmax": 0.011771245392337211,
  "fmax_unconstrained": 0.04426188903240237,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.460486889851588,
      2.852515148794285,
      9.986693065266282
    ]
  ],
  "mean_gap": 3.4861416100264453,
  "cr_c_nearest12": [
    [
      1.9845856340234553,
      2.1333107740605652,
      2.134135820912954,
      2.1341582923956404,
      2.1441485228228356,
      2.1442224219978536,
      2.144816099652471,
      2.3946580216524262,
      2.3947165196862406,
      2.3985212944858048,
      3.132710732286001,
      3.132741394022832
    ]
  ],
  "cr_cn_2p4": [
    10
  ],
  "magmom_total": -1.9673761740595613e-11,
  "magmom_cr": [
    -2.578349522139956e-11
  ],
  "optimizer_steps": 27,
  "status": "converged",
  "elapsed_s": 17656.10933828354,
  "peak_rss_GiB_rank0": 0.7399673461914062,
  "finished": "2026-10-23T03:38:18.978607+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_top_m0/task.json <==
{
  "id": "B1_AB_n3_top_m0",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_top_m2/result.json <==
{
  "id": "B1_AB_n3_top_m2",
  "task": {
    "id": "B1_AB_n3_top_m2",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-23T07:28:02.578251+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "d2716cb732dc33e2fe1d95a2c6a37e10fdcb19a47dabefb59bb195cb5c3f85cb",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.58419300130953,
  "fmax": 0.013884783155463851,
  "fmax_unconstrained": 0.013884783155463851,
  "scf_iterations_last": 15,
  "cr_positions": [
    [
      2.466029513270539,
      2.8492232461347107,
      9.906034395197025
    ]
  ],
  "mean_gap": 3.824298076388989,
  "cr_c_nearest12": [
    [
      2.1188054019139857,
      2.325554388908211,
      2.326149268740989,
      2.3261608252157346,
      2.328504877580107,
      2.3285165106747945,
      2.329159046735791,
      2.48054071214843,
      2.4805619598493815,
      2.481726470498887,
      3.1906616004927706,
      3.1906744588400056
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.252311883588143,
  "magmom_cr": [
    3.370539967453661
  ],
  "optimizer_steps": 26,
  "status": "converged",
  "elapsed_s": 10676.30965423584,
  "peak_rss_GiB_rank0": 0.7340507507324219,
  "finished": "2026-10-23T10:25:58.888905+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_top_m2/task.json <==
{
  "id": "B1_AB_n3_top_m2",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_top_m4/result.json <==
{
  "id": "B1_AB_n3_top_m4",
  "task": {
    "id": "B1_AB_n3_top_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T07:52:02.364337+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "066167e9feeac048659e509bdd25669345436f9faa96469bf67c80e7ef65fa66",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -341.58420278371926,
  "fmax": 0.01857602928245452,
  "fmax_unconstrained": 0.01857602928245452,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      2.4660480962481857,
      2.8492130274248186,
      9.904624554166611
    ]
  ],
  "mean_gap": 3.823163560830171,
  "cr_c_nearest12": [
    [
      2.1175878838497924,
      2.325659679786867,
      2.32625806898806,
      2.3262702408330567,
      2.3285777900381084,
      2.3285899975189897,
      2.3292443363005653,
      2.4792221091643616,
      2.4792437730806074,
      2.4803968072329954,
      3.1892891205241596,
      3.189302232611208
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.252262871479976,
  "magmom_cr": [
    3.3696295387368167
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 7266.938180685043,
  "peak_rss_GiB_rank0": 0.7204513549804688,
  "finished": "2026-10-21T09:53:09.303575+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_top_m4/task.json <==
{
  "id": "B1_AB_n3_top_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_top_m6/result.json <==
{
  "id": "B1_AB_n3_top_m6",
  "task": {
    "id": "B1_AB_n3_top_m6",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-23T17:32:02.104753+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "f926d7fc664167b3cbfa8aaf38c05998a2c86a4ec804a6274b5f331033744b35",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.1616959762534,
  "fmax": 0.01985770997678553,
  "fmax_unconstrained": 0.05781615487094552,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.4602646373064467,
      2.8526349215043396,
      9.984908120066025
    ]
  ],
  "mean_gap": 3.4809099765925584,
  "cr_c_nearest12": [
    [
      1.98252148886157,
      2.133399517583331,
      2.134046278424365,
      2.1340610556895094,
      2.143903447513001,
      2.143978071858637,
      2.144414353342224,
      2.3916718157254433,
      2.391727897333079,
      2.3956305828706523,
      3.129886598352236,
      3.129915566532165
    ]
  ],
  "cr_cn_2p4": [
    10
  ],
  "magmom_total": 0.08850158848474302,
  "magmom_cr": [
    0.1263128439389723
  ],
  "optimizer_steps": 26,
  "status": "converged",
  "elapsed_s": 19727.293671131134,
  "peak_rss_GiB_rank0": 0.7357711791992188,
  "finished": "2026-10-23T23:00:49.401678+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_AB_n3_top_m6/task.json <==
{
  "id": "B1_AB_n3_top_m6",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostA/B1_atom_Cr_box14/result.json <==
{
  "id": "B1_atom_Cr_box14",
  "task": {
    "id": "B1_atom_Cr_box14",
    "type": "static",
    "system": {
      "kind": "atom",
      "element": "Cr",
      "box": 14.0
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        1,
        1,
        1
      ],
      "smear": 0.01,
      "hund": true,
      "d3": true
    },
    "note": "isolated Cr atom reference (Hund 6 muB), same cutoff"
  },
  "attempt": 1,
  "started": "2026-10-21T06:42:01.799436+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 1,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "62c770a23d47483d7147160ff25ba062fac32b5794816d7d1a533eb29d0f9239",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -5.405304054755894,
  "fmax": 7.315265128365893e-08,
  "fmax_unconstrained": 7.315265128365893e-08,
  "scf_iterations_last": 52,
  "cr_positions": [
    [
      7.0,
      7.25,
      7.5
    ]
  ],
  "magmom_total": 6.000000000000022,
  "magmom_cr": [
    4.1959954393871115
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 98.37079429626465,
  "peak_rss_GiB_rank0": 0.8796958923339844,
  "finished": "2026-10-21T06:43:40.171356+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_atom_Cr_box14/task.json <==
{
  "id": "B1_atom_Cr_box14",
  "type": "static",
  "system": {
    "kind": "atom",
    "element": "Cr",
    "box": 14.0
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      1,
      1,
      1
    ],
    "smear": 0.01,
    "hund": true,
    "d3": true
  },
  "note": "isolated Cr atom reference (Hund 6 muB), same cutoff"
}

==> anc/DA2_data/prod/runs_hostA/B1_host_AA_n3/result.json <==
{
  "id": "B1_host_AA_n3",
  "task": {
    "id": "B1_host_AA_n3",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.4,
      "cr": []
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine host reference (same cell/protocol)"
  },
  "attempt": 1,
  "started": "2026-10-21T06:03:38.031350+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "6e41ef1d786c217ac5511d48d26e06c31499dbb2baabfb5af4840c86a5a023fa",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -334.9856860949802,
  "fmax": 0.01617449607082412,
  "fmax_unconstrained": 0.01617449607082412,
  "scf_iterations_last": 14,
  "cr_positions": [],
  "mean_gap": 3.569676217705557,
  "magmom_total": -5.72678107759172e-10,
  "magmom_cr": [],
  "optimizer_steps": 4,
  "status": "converged",
  "elapsed_s": 2637.95011138916,
  "peak_rss_GiB_rank0": 0.6729049682617188,
  "finished": "2026-10-21T06:47:35.983309+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_host_AA_n3/task.json <==
{
  "id": "B1_host_AA_n3",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.4,
    "cr": []
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine host reference (same cell/protocol)"
}

==> anc/DA2_data/prod/runs_hostA/B1_host_AB_n3/result.json <==
{
  "id": "B1_host_AB_n3",
  "task": {
    "id": "B1_host_AB_n3",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.4,
      "cr": []
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine host reference (same cell/protocol)"
  },
  "attempt": 1,
  "started": "2026-10-21T06:05:34.564046+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 1,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "22733cfa8b8752772d7eb0a06f2ec87a900c330a76c1ce745c70501facf791cd",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -335.08392953668715,
  "fmax": 0.010210646555537727,
  "fmax_unconstrained": 0.010210646555537727,
  "scf_iterations_last": 5,
  "cr_positions": [],
  "mean_gap": 3.3997431237483617,
  "magmom_total": 4.726803486260074e-10,
  "magmom_cr": [],
  "optimizer_steps": 1,
  "status": "converged",
  "elapsed_s": 1422.5329504013062,
  "peak_rss_GiB_rank0": 1.4996566772460938,
  "finished": "2026-10-21T06:29:17.098090+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_host_AB_n3/task.json <==
{
  "id": "B1_host_AB_n3",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.4,
    "cr": []
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine host reference (same cell/protocol)"
}

==> anc/DA2_data/prod/runs_hostA/B1_host_mono_n3/result.json <==
{
  "id": "B1_host_mono_n3",
  "task": {
    "id": "B1_host_mono_n3",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "gap": 3.4,
      "cr": []
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine host reference (same cell/protocol)"
  },
  "attempt": 1,
  "started": "2026-10-21T06:34:02.500008+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 1,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "ee1c4388471a0cb7ebaca41c4bdbaca9a9210b5f416cb442f898743154bf2217",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -167.08345834102704,
  "fmax": 0.0007527373091514646,
  "fmax_unconstrained": 0.0007527373091514646,
  "scf_iterations_last": 28,
  "cr_positions": [],
  "magmom_total": 2.473592081721387e-08,
  "magmom_cr": [],
  "optimizer_steps": 0,
  "status": "converged",
  "elapsed_s": 443.72742080688477,
  "peak_rss_GiB_rank0": 0.7881240844726562,
  "finished": "2026-10-21T06:41:26.228816+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_host_mono_n3/task.json <==
{
  "id": "B1_host_mono_n3",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "gap": 3.4,
    "cr": []
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine host reference (same cell/protocol)"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_bridge_m0/result.json <==
{
  "id": "B1_mono_n3_bridge_m0",
  "task": {
    "id": "B1_mono_n3_bridge_m0",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "bridge",
          "z": 2.0
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
  },
  "attempt": 1,
  "started": "2026-10-22T23:20:02.266141+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "16e6185964bdea5328ce575196f4505c0ee9b376c9e8c86fbe65549be67610b4",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -170.731835595402,
  "fmax": 0.016441243217951224,
  "fmax_unconstrained": 0.026664066722542106,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      1.3263364319831827,
      2.2218460469078973,
      9.879501537478093
    ]
  ],
  "cr_c_nearest12": [
    [
      1.9873379680750491,
      2.2793919610523847,
      2.366873662714521,
      2.397949701076412,
      3.007310005732054,
      3.0303313149538615,
      3.077772749391693,
      3.1215335984867125,
      3.1686684136513206,
      3.1893926076640113,
      3.364232361817433,
      3.403742206596971
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 0.0033509309413459784,
  "magmom_cr": [
    0.006611254298694691
  ],
  "optimizer_steps": 34,
  "status": "converged",
  "elapsed_s": 14519.869054555893,
  "peak_rss_GiB_rank0": 0.5039215087890625,
  "finished": "2026-10-23T03:22:02.137383+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_bridge_m0/task.json <==
{
  "id": "B1_mono_n3_bridge_m0",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "bridge",
        "z": 2.0
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_bridge_m2/result.json <==
{
  "id": "B1_mono_n3_bridge_m2",
  "task": {
    "id": "B1_mono_n3_bridge_m2",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "bridge",
          "z": 2.0
        }
      ]
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
  },
  "attempt": 1,
  "started": "2026-10-23T10:26:02.185117+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e83967db2d346ffd3764abe4d03d989619c0b9767431c2189d3cfa55b072a943",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -173.03872231450478,
  "fmax": 0.012532488833186728,
  "fmax_unconstrained": 0.012532488833186728,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      1.8502705503469568,
      2.492577866260705,
      10.278371551128185
    ]
  ],
  "cr_c_nearest12": [
    [
      2.380938636915592,
      2.3809559109835914,
      2.9703748330877597,
      2.970388332458668,
      2.970411092219873,
      2.970427119797561,
      3.4499876152042157,
      3.4499912645482915,
      3.450000087791249,
      3.450010986911464,
      3.861976163915298,
      3.8619849518301543
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.739154382019743,
  "magmom_cr": [
    4.018482337737325
  ],
  "optimizer_steps": 14,
  "status": "converged",
  "elapsed_s": 2246.7499165534973,
  "peak_rss_GiB_rank0": 0.5081024169921875,
  "finished": "2026-10-23T11:03:28.936951+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_bridge_m2/task.json <==
{
  "id": "B1_mono_n3_bridge_m2",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "bridge",
        "z": 2.0
      }
    ]
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_bridge_m4/result.json <==
{
  "id": "B1_mono_n3_bridge_m4",
  "task": {
    "id": "B1_mono_n3_bridge_m4",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "bridge",
          "z": 2.0
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
  },
  "attempt": 1,
  "started": "2026-10-21T09:54:01.782258+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1e3821aa0615a092cbadf973892248eac2181876d931bec885bfd13c3dcc3851",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -173.03872900202666,
  "fmax": 0.012679821043334078,
  "fmax_unconstrained": 0.012679821043334078,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      1.850266552657348,
      2.492573853106995,
      10.278429841795829
    ]
  ],
  "cr_c_nearest12": [
    [
      2.38103086315881,
      2.381051922975219,
      2.970437330153126,
      2.9704522109163545,
      2.9704799675537057,
      2.9704949107003995,
      3.4500544900598418,
      3.450056362691859,
      3.4500681770764094,
      3.4500768882661004,
      3.862030530205638,
      3.8620402461938106
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.739149283527576,
  "magmom_cr": [
    4.018435635086276
  ],
  "optimizer_steps": 14,
  "status": "converged",
  "elapsed_s": 2006.0463454723358,
  "peak_rss_GiB_rank0": 0.5080947875976562,
  "finished": "2026-10-21T10:27:27.829717+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_bridge_m4/task.json <==
{
  "id": "B1_mono_n3_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "bridge",
        "z": 2.0
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_bridge_m6/result.json <==
{
  "id": "B1_mono_n3_bridge_m6",
  "task": {
    "id": "B1_mono_n3_bridge_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "bridge",
          "z": 2.0
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
  },
  "attempt": 1,
  "started": "2026-10-23T21:38:02.526697+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "14ba33da5210c5d0bef4f668702816ba762de66845b79bdf5c46a6e00a62aba5",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -173.03872122119344,
  "fmax": 0.012833554714971423,
  "fmax_unconstrained": 0.012833554714971423,
  "scf_iterations_last": 14,
  "cr_positions": [
    [
      1.850271108912568,
      2.4925764614449393,
      10.278691265205023
    ]
  ],
  "cr_c_nearest12": [
    [
      2.381302138959171,
      2.3813210734242936,
      2.970629004125318,
      2.9706442847522676,
      2.9706674421479264,
      2.970683525325477,
      3.450210270581143,
      3.450212317308979,
      3.450220082165678,
      3.4502287193821815,
      3.862178569701656,
      3.8621885847841853
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.73918900581099,
  "magmom_cr": [
    4.01848800356205
  ],
  "optimizer_steps": 14,
  "status": "converged",
  "elapsed_s": 2786.943771839142,
  "peak_rss_GiB_rank0": 0.5160903930664062,
  "finished": "2026-10-23T22:24:29.471790+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_bridge_m6/task.json <==
{
  "id": "B1_mono_n3_bridge_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "bridge",
        "z": 2.0
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_hollow_m4/result.json <==
{
  "id": "B1_mono_n3_hollow_m4",
  "task": {
    "id": "B1_mono_n3_hollow_m4",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 1.7
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
  },
  "attempt": 2,
  "started": "2026-10-21T09:50:02.635965+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "02a0197ae153b2813dfcc4642b041f546eaa81e728b7c240e36fe4fefa3abe0e",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "status": "failed",
  "error": "KohnShamConvergenceError('Did not converge!  See text output for help.')",
  "traceback": "Traceback (most recent call last):\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 233, in main\n    run_relax(task, out, rec)\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 120, in run_relax\n    converged = o.run(fmax=fmax, steps=steps)\n                ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 506, in run\n    return Dynamics.run(self, steps=steps)\n           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 375, in run\n    for converged in Dynamics.irun(self, steps=steps):\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 322, in irun\n    gradient = self.optimizable.get_gradient()\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 38, in get_gradient\n    return -self.atoms.get_forces().ravel()\n            ^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/atoms.py\", line 2015, in get_forces\n    forces = self._calc.get_forces(self)\n             ^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/abc.py\", line 31, in get_forces\n    return self.get_property('forces', atoms)\n           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/calculator.py\", line 517, in get_property\n    self.calculate(atoms, [name], system_changes)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 97, in calculate\n    self.results = self.mixer.get_properties(properties, atoms)\n                   ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 52, in get_properties\n    get_property(prop)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 33, in get_property\n    contribs = [calc.get_property(prop, atoms) for calc in self.calcs]\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 33, in <listcomp>\n    contribs = [calc.get_property(prop, atoms) for calc in self.calcs]\n                ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/calculator.py\", line 517, in get_property\n    self.calculate(atoms, [name], system_changes)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/calculator.py\", line 418, in calculate\n    for _ in self.icalculate(atoms, properties, system_changes):\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/calculator.py\", line 456, in icalculate\n    yield from self.scf.irun(\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/scf.py\", line 81, in irun\n    self.not_converged(dens, ham, wfs, log)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/scf.py\", line 113, in not_converged\n    raise KohnShamConvergenceError(\ngpaw.KohnShamConvergenceError: Did not converge!  See text output for help.\n",
  "elapsed_s": 1931.2587480545044,
  "peak_rss_GiB_rank0": 0.4537353515625,
  "finished": "2026-10-21T10:22:13.895767+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_hollow_m4/task.json <==
{
  "id": "B1_mono_n3_hollow_m4",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 1.7
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_top_m0/result.json <==
{
  "id": "B1_mono_n3_top_m0",
  "task": {
    "id": "B1_mono_n3_top_m0",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "top",
          "z": 2.0
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
  },
  "attempt": 1,
  "started": "2026-10-23T03:24:02.783747+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "c774933237df7ff7a1c9664892ff534132e1effd8c60aad01dd9b48188acc4b5",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -170.69007377453875,
  "fmax": 0.01232582753540059,
  "fmax_unconstrained": 0.017543873011427135,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      2.4668398131829563,
      2.8403148718628044,
      9.85955335215927
    ]
  ],
  "cr_c_nearest12": [
    [
      1.981491512003371,
      2.321112448663237,
      2.321376539707011,
      2.343768637093652,
      3.0753913063190264,
      3.075669462007207,
      3.0846263434934587,
      3.0847640651633585,
      3.0897300460137718,
      3.090129920031789,
      3.4103213056383623,
      3.4219319855511423
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": -0.004645776950513644,
  "magmom_cr": [
    -0.04185851413923758
  ],
  "optimizer_steps": 19,
  "status": "converged",
  "elapsed_s": 3492.650327205658,
  "peak_rss_GiB_rank0": 0.5010185241699219,
  "finished": "2026-10-23T04:22:15.437396+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_top_m0/task.json <==
{
  "id": "B1_mono_n3_top_m0",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "top",
        "z": 2.0
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_top_m2/result.json <==
{
  "id": "B1_mono_n3_top_m2",
  "task": {
    "id": "B1_mono_n3_top_m2",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "top",
          "z": 2.0
        }
      ]
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
  },
  "attempt": 1,
  "started": "2026-10-23T11:04:03.495557+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "28417f70d41f61ec5fd28be90cab209ff2c35c008b8e68c96bb19c454bce5d24",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -173.0362669614435,
  "fmax": 0.019332253085134032,
  "fmax_unconstrained": 0.019332253085134032,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      2.4670149695684565,
      2.848633287557116,
      10.342302824784777
    ]
  ],
  "cr_c_nearest12": [
    [
      2.3351256709210855,
      2.7538801087293345,
      2.7538820102110866,
      2.7539011404219833,
      3.4190481174130616,
      3.4190533041331483,
      3.4190659691718515,
      3.41906845634558,
      3.4190686306850013,
      3.4190709776976815,
      3.705001246586755,
      3.705004403865472
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.746627823767025,
  "magmom_cr": [
    4.038629594476688
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 2062.3070917129517,
  "peak_rss_GiB_rank0": 0.5052032470703125,
  "finished": "2026-10-23T11:38:25.812882+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_top_m2/task.json <==
{
  "id": "B1_mono_n3_top_m2",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "top",
        "z": 2.0
      }
    ]
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_top_m4/result.json <==
{
  "id": "B1_mono_n3_top_m4",
  "task": {
    "id": "B1_mono_n3_top_m4",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "top",
          "z": 2.0
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
  },
  "attempt": 2,
  "started": "2026-10-21T11:24:02.276983+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "3c9c2da03fd7744ae765b6125947ac8cd92b9029b3338431f90eeaa456353c3d",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "resume:12",
  "status": "failed",
  "error": "KohnShamConvergenceError('Did not converge!  See text output for help.')",
  "traceback": "Traceback (most recent call last):\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 240, in main\n    run_relax(task, out, rec)\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 120, in run_relax\n    converged = o.run(fmax=fmax, steps=steps)\n                ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 506, in run\n    return Dynamics.run(self, steps=steps)\n           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 375, in run\n    for converged in Dynamics.irun(self, steps=steps):\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 322, in irun\n    gradient = self.optimizable.get_gradient()\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 38, in get_gradient\n    return -self.atoms.get_forces().ravel()\n            ^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/atoms.py\", line 2015, in get_forces\n    forces = self._calc.get_forces(self)\n             ^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/abc.py\", line 31, in get_forces\n    return self.get_property('forces', atoms)\n           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/calculator.py\", line 517, in get_property\n    self.calculate(atoms, [name], system_changes)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 97, in calculate\n    self.results = self.mixer.get_properties(properties, atoms)\n                   ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 52, in get_properties\n    get_property(prop)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 33, in get_property\n    contribs = [calc.get_property(prop, atoms) for calc in self.calcs]\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 33, in <listcomp>\n    contribs = [calc.get_property(prop, atoms) for calc in self.calcs]\n                ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/calculator.py\", line 517, in get_property\n    self.calculate(atoms, [name], system_changes)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/calculator.py\", line 418, in calculate\n    for _ in self.icalculate(atoms, properties, system_changes):\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/calculator.py\", line 456, in icalculate\n    yield from self.scf.irun(\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/scf.py\", line 81, in irun\n    self.not_converged(dens, ham, wfs, log)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/scf.py\", line 113, in not_converged\n    raise KohnShamConvergenceError(\ngpaw.KohnShamConvergenceError: Did not converge!  See text output for help.\n",
  "elapsed_s": 1959.4602229595184,
  "peak_rss_GiB_rank0": 0.45746612548828125,
  "finished": "2026-10-21T11:56:41.738242+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_top_m4/task.json <==
{
  "id": "B1_mono_n3_top_m4",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "top",
        "z": 2.0
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_top_m6/result.json <==
{
  "id": "B1_mono_n3_top_m6",
  "task": {
    "id": "B1_mono_n3_top_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "top",
          "z": 2.0
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
  },
  "attempt": 1,
  "started": "2026-10-23T22:26:02.188261+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "43b04c4816e1ca1a935af9d64229b4568e7cdbb163f5176f0618dd1dd276f6ed",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -173.03626768926176,
  "fmax": 0.01812552140845288,
  "fmax_unconstrained": 0.01812552140845288,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      2.4670219020162407,
      2.848629543870861,
      10.342422102710554
    ]
  ],
  "cr_c_nearest12": [
    [
      2.3350403922610554,
      2.7538599601829006,
      2.7538615156677753,
      2.7538734630841204,
      3.419004204259155,
      3.4190090029229734,
      3.4190193890347076,
      3.419021711092119,
      3.419027688648182,
      3.4190301503053617,
      3.704946470819469,
      3.70494926596945
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.746636018197623,
  "magmom_cr": [
    4.038691329010131
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 2856.738700389862,
  "peak_rss_GiB_rank0": 0.502166748046875,
  "finished": "2026-10-23T23:13:38.928026+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B1_mono_n3_top_m6/task.json <==
{
  "id": "B1_mono_n3_top_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "top",
        "z": 2.0
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/runs_hostA/B2_AA_n3_hollow2_m0/result.json <==
{
  "id": "B2_AA_n3_hollow2_m0",
  "task": {
    "id": "B2_AA_n3_hollow2_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow2"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA far hollow (2*bridge - hollow), NEB final endpoint; energy must equal hollow within meV"
  },
  "attempt": 1,
  "started": "2026-10-21T14:32:01.947569+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "6176febc1bb45b6fb3e533a602c8cc31ab7bcfd62bc48802fbe683b5d0b74799",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -342.3097454214542,
  "fmax": 0.01433543170682756,
  "fmax_unconstrained": 0.1419101872464984,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      1.244537054683179,
      3.5544316253518597,
      9.800000000501786
    ]
  ],
  "mean_gap": 3.3184903351082404,
  "cr_c_nearest12": [
    [
      2.1982011249473734,
      2.198201164507951,
      2.1983387457621153,
      2.198338752957238,
      2.1983475460722826,
      2.198347546145021,
      2.1985252904124106,
      2.198525297153777,
      2.1985342571591797,
      2.1985342585501404,
      2.19869191927605,
      2.19869191988147
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -3.831698954261086e-06,
  "magmom_cr": [
    -3.746357350968616e-06
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 11266.547148704529,
  "peak_rss_GiB_rank0": 0.7164268493652344,
  "finished": "2026-10-21T17:39:48.497329+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_AA_n3_hollow2_m0/task.json <==
{
  "id": "B2_AA_n3_hollow2_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow2"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA far hollow (2*bridge - hollow), NEB final endpoint; energy must equal hollow within meV"
}

==> anc/DA2_data/prod/runs_hostA/B2_AA_n4_bridge_fix_m4/result.json <==
{
  "id": "B2_AA_n4_bridge_fix_m4",
  "task": {
    "id": "B2_AA_n4_bridge_fix_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "4x4 AA bridge, Cr xy held (B2_AA_n4_bridge_m4 slid 0.84 A off the site)"
  },
  "attempt": 2,
  "started": "2026-10-24T05:10:02.457036+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "06bcbca9165a066efbeed08a762d96377803bd2502cdb12437fd5e2d584e4e88",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "resume:251",
  "energy": -602.3259356542419,
  "fmax": 0.014334680219884103,
  "fmax_unconstrained": 0.01903491508208412,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.08375,
      4.629050120795123,
      9.795932383861881
    ]
  ],
  "mean_gap": 4.022392294110244,
  "cr_c_nearest12": [
    [
      2.2189048889820513,
      2.218947440187962,
      2.2199745677929865,
      2.2199856792366344,
      2.7898117054498717,
      2.7900485795345764,
      2.7907376500590217,
      2.7909305550453682,
      2.79221411080448,
      2.7923678904831895,
      2.792377755830392,
      2.7925305192743437
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.888888113673919,
  "magmom_cr": [
    3.670101697268891
  ],
  "optimizer_steps": 12,
  "status": "converged",
  "elapsed_s": 4919.742511749268,
  "peak_rss_GiB_rank0": 2.0560073852539062,
  "finished": "2026-10-24T06:32:02.200708+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_AA_n4_bridge_fix_m4/task.json <==
{
  "id": "B2_AA_n4_bridge_fix_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "4x4 AA bridge, Cr xy held (B2_AA_n4_bridge_m4 slid 0.84 A off the site)"
}

==> anc/DA2_data/prod/runs_hostA/B2_AA_n4_bridge_m4/task.json <==
{
  "id": "B2_AA_n4_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "4x4 check of AA bridge (saddle)"
}

==> anc/DA2_data/prod/runs_hostA/B2_AA_n4_hollow_m0/result.json <==
{
  "id": "B2_AA_n4_hollow_m0",
  "task": {
    "id": "B2_AA_n4_hollow_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "4x4 check of AA hollow"
  },
  "attempt": 1,
  "started": "2026-10-21T15:16:02.034793+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "d8ba61211e9373f28264cb7f3f67bab7410e4625b5598bb4d82b0413d2504981",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -602.5492476720567,
  "fmax": 0.012831774232270898,
  "fmax_unconstrained": 0.012831774232270898,
  "scf_iterations_last": 19,
  "cr_positions": [
    [
      3.700511275193503,
      3.560799822649764,
      9.800006669206416
    ]
  ],
  "mean_gap": 3.4089312211540452,
  "cr_c_nearest12": [
    [
      2.21130385121667,
      2.211311915627277,
      2.2113590033766584,
      2.2113668817239884,
      2.211367004822302,
      2.2113671893470603,
      2.2113722024084863,
      2.211375103197244,
      2.211386860283317,
      2.211391831173441,
      2.2113933542092137,
      2.211399410211101
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 1.4901489129477398e-09,
  "magmom_cr": [
    3.9396264992335817e-10
  ],
  "optimizer_steps": 19,
  "status": "converged",
  "elapsed_s": 16336.399966716766,
  "peak_rss_GiB_rank0": 1.2892951965332031,
  "finished": "2026-10-21T19:48:18.437910+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_AA_n4_hollow_m0/task.json <==
{
  "id": "B2_AA_n4_hollow_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "4x4 check of AA hollow"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n3_mid_m2/result.json <==
{
  "id": "B2_AB_n3_mid_m2",
  "task": {
    "id": "B2_AB_n3_mid_m2",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB mid, spin seed 2"
  },
  "attempt": 1,
  "started": "2026-10-21T17:22:02.295747+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "dfba5128acafe3dc4c60da8ff9bd32b4172bcd6494b00db35ad0ce591367c34b",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -341.7418284941497,
  "fmax": 0.013600340072362133,
  "fmax_unconstrained": 0.06981332203234407,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.4669999999999996,
      2.13648467113621,
      9.799986910151405
    ]
  ],
  "mean_gap": 3.9778635363069883,
  "cr_c_nearest12": [
    [
      2.160067441469162,
      2.160332220252402,
      2.3399212175465265,
      2.3403043943492423,
      2.340311271615776,
      2.340810778883911,
      2.749429318032527,
      2.749510292963068,
      2.7498263175004505,
      2.75067564566302,
      2.9410682850696173,
      2.9414728663294314
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.317743951992995,
  "magmom_cr": [
    3.458109200601089
  ],
  "optimizer_steps": 26,
  "status": "converged",
  "elapsed_s": 20969.135556697845,
  "peak_rss_GiB_rank0": 0.7441558837890625,
  "finished": "2026-10-21T23:11:31.433390+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n3_mid_m2/task.json <==
{
  "id": "B2_AB_n3_mid_m2",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB mid, spin seed 2"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n3_mid_m4/result.json <==
{
  "id": "B2_AB_n3_mid_m4",
  "task": {
    "id": "B2_AB_n3_mid_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB saddle estimate: Cr lateral position fixed at the inversion centre between top and hollow"
  },
  "attempt": 1,
  "started": "2026-10-21T12:22:02.749602+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "cd8fd2fd263562077cc08db0d746b66c7c2ae6220714d5d7f5f2eabf6abcef18",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -341.74186738838387,
  "fmax": 0.01961409901498726,
  "fmax_unconstrained": 0.06673950953671753,
  "scf_iterations_last": 17,
  "cr_positions": [
    [
      2.4669999999999996,
      2.13648467113621,
      9.799933604845412
    ]
  ],
  "mean_gap": 3.9923938732589654,
  "cr_c_nearest12": [
    [
      2.162607967081322,
      2.1628028733154623,
      2.3436372243149592,
      2.343877427680021,
      2.3438797602495685,
      2.3444690437824556,
      2.754537064799119,
      2.754623140866482,
      2.7549601799738768,
      2.755850487939826,
      2.9455915027828325,
      2.946567017463045
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.324729505671569,
  "magmom_cr": [
    3.4659411397493964
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 17959.243614435196,
  "peak_rss_GiB_rank0": 0.7117996215820312,
  "finished": "2026-10-21T17:21:21.996738+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n3_mid_m4/task.json <==
{
  "id": "B2_AB_n3_mid_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB saddle estimate: Cr lateral position fixed at the inversion centre between top and hollow"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n3_neb3_topB_top/task.json <==
{
  "id": "B2_AB_n3_neb3_topB_top",
  "type": "neb",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "AB gallery topB (minimum) -> top CI-NEB (3 images); sets the AB long-range barrier",
  "_after": [
    "B1_AB_n3_topB_m4",
    "B1_AB_n3_top_m4"
  ],
  "neb": {
    "initial": "prod/runs/B1_AB_n3_topB_m4/final.traj",
    "final": "prod/runs/B1_AB_n3_top_m4/final.traj",
    "nimages": 3,
    "image_magmom": [
      4.0,
      4.0,
      4.0,
      4.0,
      4.0
    ],
    "climb": true,
    "fmax": 0.05,
    "steps": 150,
    "maxstep": 0.1
  }
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n3_topB_m0/result.json <==
{
  "id": "B2_AB_n3_topB_m0",
  "task": {
    "id": "B2_AB_n3_topB_m0",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB topB, spin seed 0"
  },
  "attempt": 1,
  "started": "2026-10-22T14:28:01.953185+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "5a828137f2e44c0f70f69b38686b567867b03a8fb3f24851107c7abfdb82fbc1",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -340.09678689750075,
  "fmax": 0.018208044357672475,
  "fmax_unconstrained": 0.07716556627130525,
  "scf_iterations_last": 25,
  "cr_positions": [
    [
      1.2364063367958256,
      2.142401608748178,
      9.800019779174294
    ]
  ],
  "mean_gap": 3.739852319381616,
  "cr_c_nearest12": [
    [
      2.019745165332771,
      2.0197558494004917,
      2.347296642102375,
      2.3479258159975647,
      2.3553548723529536,
      2.355529003337446,
      2.358189256370718,
      2.35859371924879,
      3.0900528856111507,
      3.0905795652673262,
      3.0908376384384226,
      3.091971608510545
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": 0.011463691334992105,
  "magmom_cr": [
    0.010386592219515788
  ],
  "optimizer_steps": 23,
  "status": "converged",
  "elapsed_s": 29657.97077870369,
  "peak_rss_GiB_rank0": 0.7440452575683594,
  "finished": "2026-10-22T22:42:19.925866+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n3_topB_m0/task.json <==
{
  "id": "B2_AB_n3_topB_m0",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB topB, spin seed 0"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n3_topB_m6/result.json <==
{
  "id": "B2_AB_n3_topB_m6",
  "task": {
    "id": "B2_AB_n3_topB_m6",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB topB, spin seed 6"
  },
  "attempt": 1,
  "started": "2026-10-22T11:08:02.110233+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "0ad06135ad73e36f8fdc3fa08f3ccf118f1c9ce3d16649f9cfb4869a380fd6de",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.6392250297952,
  "fmax": 0.018727525141863544,
  "fmax_unconstrained": 0.022934234673102804,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      1.2341538076884946,
      2.1377288979066074,
      9.79998621263922
    ]
  ],
  "mean_gap": 4.0672188936535365,
  "cr_c_nearest12": [
    [
      2.12000571459778,
      2.1200145516144375,
      2.4903047539683594,
      2.490505077911133,
      2.491470942001106,
      2.491652727871173,
      2.492459812116255,
      2.492525652920251,
      3.1970672406711733,
      3.19717408196346,
      3.1971886940412984,
      3.1971913461509254
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.431600001963531,
  "magmom_cr": [
    3.52744068653043
  ],
  "optimizer_steps": 47,
  "status": "converged",
  "elapsed_s": 16092.404346942902,
  "peak_rss_GiB_rank0": 0.7454910278320312,
  "finished": "2026-10-22T15:36:14.515566+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n3_topB_m6/task.json <==
{
  "id": "B2_AB_n3_topB_m6",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB topB, spin seed 6"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n4_mid_m4/result.json <==
{
  "id": "B2_AB_n4_mid_m4",
  "task": {
    "id": "B2_AB_n4_mid_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "4x4 check of AB saddle"
  },
  "attempt": 1,
  "started": "2026-10-21T23:12:02.880693+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "2b382c9298ce974d4d1519ab5945fa5c590a3f9b511920c7ce7343f6731ae7b0",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -602.4612888038763,
  "fmax": 0.01743828715543641,
  "fmax_unconstrained": 0.05717780416322845,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      3.0837499999999998,
      3.916888563749718,
      9.79971439901606
    ]
  ],
  "mean_gap": 3.7719956175301608,
  "cr_c_nearest12": [
    [
      2.162487294239143,
      2.1628780160558017,
      2.325586022762793,
      2.325586250637053,
      2.3258769719603967,
      2.3258786881012794,
      2.7160370552967277,
      2.7160385010480086,
      2.7177704130423583,
      2.7177705496563953,
      2.9019194007765488,
      2.9042360186082763
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.856305167592474,
  "magmom_cr": [
    3.5611811177983754
  ],
  "optimizer_steps": 35,
  "status": "converged",
  "elapsed_s": 76735.75512003899,
  "peak_rss_GiB_rank0": 1.2928924560546875,
  "finished": "2026-10-22T20:30:58.644088+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n4_mid_m4/task.json <==
{
  "id": "B2_AB_n4_mid_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "4x4 check of AB saddle"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n4_topB_m4/result.json <==
{
  "id": "B2_AB_n4_topB_m4",
  "task": {
    "id": "B2_AB_n4_topB_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "4x4 check of AB topB minimum"
  },
  "attempt": 1,
  "started": "2026-10-21T17:46:02.164332+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "9f71f77902c3f66c30d8d3c14cf52f167b0633eaec31fb185c5a73d21495e3c3",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -602.3378123939319,
  "fmax": 0.017959702731550998,
  "fmax_unconstrained": 0.017959702731550998,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      3.7015598487549815,
      4.988159281120673,
      9.799965220942703
    ]
  ],
  "mean_gap": 3.813027240592918,
  "cr_c_nearest12": [
    [
      2.1159619447194973,
      2.1159738327588804,
      2.4546836919155908,
      2.4549802727480157,
      2.4568875940133488,
      2.4576389409804578,
      2.4587388372660297,
      2.4597636919202377,
      3.1406143456227826,
      3.1415987625683615,
      3.1422021307892685,
      3.1424460374848615
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.88807658177366,
  "magmom_cr": [
    3.612494384623819
  ],
  "optimizer_steps": 35,
  "status": "converged",
  "elapsed_s": 74473.6134417057,
  "peak_rss_GiB_rank0": 1.3296089172363281,
  "finished": "2026-10-22T14:27:15.779590+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n4_topB_m4/task.json <==
{
  "id": "B2_AB_n4_topB_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "4x4 check of AB topB minimum"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n4_top_m4/result.json <==
{
  "id": "B2_AB_n4_top_m4",
  "task": {
    "id": "B2_AB_n4_top_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "4x4 check of AB minimum"
  },
  "attempt": 1,
  "started": "2026-10-21T19:50:02.215363+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "2f6f52e736c13229172c56f3192b7cdfec2f316a873dafa7e3a59d440db71094",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -602.3079382139626,
  "fmax": 0.01974129213955383,
  "fmax_unconstrained": 0.01974129213955383,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.466372395629844,
      4.273320580620815,
      9.902550389238845
    ]
  ],
  "mean_gap": 3.7204534330176777,
  "cr_c_nearest12": [
    [
      2.1250517749343976,
      2.3390921490887133,
      2.3392470945561956,
      2.3392548717040764,
      2.3418222722502913,
      2.341824803877934,
      2.3418314221588954,
      2.4790822188250985,
      2.479268018856906,
      2.4792832101693403,
      3.1735743525993128,
      3.173581536532704
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.867573931668247,
  "magmom_cr": [
    3.5147895653336487
  ],
  "optimizer_steps": 27,
  "status": "converged",
  "elapsed_s": 23983.9604742527,
  "peak_rss_GiB_rank0": 1.3612213134765625,
  "finished": "2026-10-22T02:29:46.176941+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_AB_n4_top_m4/task.json <==
{
  "id": "B2_AB_n4_top_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "4x4 check of AB minimum"
}

==> anc/DA2_data/prod/runs_hostA/B2_mono_n3_hollow2_z21_m6/result.json <==
{
  "id": "B2_mono_n3_hollow2_z21_m6",
  "task": {
    "id": "B2_mono_n3_hollow2_z21_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow2",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono far hollow, NEB final endpoint"
  },
  "attempt": 1,
  "started": "2026-10-22T00:44:01.907253+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b859fef7174d808e2e11f5b5ac4323aee6c672ac6727212dc2acd36d73889916",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -173.0888166322957,
  "fmax": 0.019909925254156566,
  "fmax_unconstrained": 0.019909925254156566,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      1.2335449135390082,
      3.5607819457925074,
      10.437293378642895
    ]
  ],
  "cr_c_nearest12": [
    [
      2.829521194637804,
      2.8297173423076343,
      2.829718594933945,
      2.8301912946485217,
      2.8301913550995343,
      2.8304961900023584,
      3.756939869501712,
      3.757227722547342,
      3.757228648159597,
      3.7578228395177216,
      3.757824360397337,
      3.7581385391916995
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751416001556118,
  "magmom_cr": [
    4.0736212390853375
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 1366.916428565979,
  "peak_rss_GiB_rank0": 0.7029190063476562,
  "finished": "2026-10-22T01:06:48.824603+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_mono_n3_hollow2_z21_m6/task.json <==
{
  "id": "B2_mono_n3_hollow2_z21_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow2",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono far hollow, NEB final endpoint"
}

==> anc/DA2_data/prod/runs_hostA/B2_mono_n3_hollow_z21_m4/result.json <==
{
  "id": "B2_mono_n3_hollow_z21_m4",
  "task": {
    "id": "B2_mono_n3_hollow_z21_m4",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)"
  },
  "attempt": 1,
  "started": "2026-10-21T11:58:02.470618+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "2cd0938118c54e3b16f28f645242503a00bf3585a6d3bcbd727dc793090c3b19",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -173.08895945305824,
  "fmax": 0.015474263795747702,
  "fmax_unconstrained": 0.015474263795747702,
  "scf_iterations_last": 14,
  "cr_positions": [
    [
      2.466981954188974,
      1.4243240655415526,
      10.437979664670866
    ]
  ],
  "cr_c_nearest12": [
    [
      2.8300423416532188,
      2.8301558722574383,
      2.83019801910797,
      2.8305001000878787,
      2.8305418880182605,
      2.8307455787623304,
      3.7578068027678704,
      3.757998066956214,
      3.758083088130313,
      3.7584718166313147,
      3.758533904768827,
      3.7587311340961356
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751435452113501,
  "magmom_cr": [
    4.07407574947185
  ],
  "optimizer_steps": 16,
  "status": "converged",
  "elapsed_s": 1664.9650371074677,
  "peak_rss_GiB_rank0": 0.5116233825683594,
  "finished": "2026-10-21T12:25:47.436647+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_mono_n3_hollow_z21_m4/task.json <==
{
  "id": "B2_mono_n3_hollow_z21_m4",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)"
}

==> anc/DA2_data/prod/runs_hostA/B2_mono_n3_hollow_z21_m6/result.json <==
{
  "id": "B2_mono_n3_hollow_z21_m6",
  "task": {
    "id": "B2_mono_n3_hollow_z21_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)"
  },
  "attempt": 1,
  "started": "2026-10-21T11:56:02.535457+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "6ca0c169f7100a4cbea393e26210991ed8a1a1705451807ee26149055f6aef63",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -173.08888366907738,
  "fmax": 0.01158244711817007,
  "fmax_unconstrained": 0.01158244711817007,
  "scf_iterations_last": 16,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751470060481369,
  "magmom_cr": [
    4.074129105663919
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 1983.537627696991,
  "peak_rss_GiB_rank0": 0.5174980163574219,
  "finished": "2026-10-21T12:29:06.074122+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B2_mono_n3_hollow_z21_m6/task.json <==
{
  "id": "B2_mono_n3_hollow_z21_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)"
}

==> anc/DA2_data/prod/runs_hostA/B3_AA_n3_neb3g_img1_s0/result.json <==
{
  "id": "B3_AA_n3_neb3g_img1_s0",
  "task": {
    "id": "B3_AA_n3_neb3g_img1_s0",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/guess/AA_n3_neb3g_img1_start.traj",
    "note": "spin-branch check: initial image 1 of B3_AA_n3_neb3g (linear hollow-bridge midpoint) from seed 0; the NEB has it at M=4.25"
  },
  "attempt": 1,
  "started": "2026-10-21T20:20:02.626186+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "53be10c756cf6fef5a2111a0d9ca34a8c3a0ad23e5d597d756e15a9b09e213d0",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/guess/AA_n3_neb3g_img1_start.traj",
  "energy": -340.14960718981706,
  "fmax": 2.9692782273529663,
  "fmax_unconstrained": 2.9692782273529663,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      2.1587030935155145,
      1.9647653002635002,
      9.799999088900966
    ]
  ],
  "mean_gap": 3.7143227386561755,
  "cr_c_nearest12": [
    [
      2.1052654901251704,
      2.1052655261675213,
      2.1056565116257167,
      2.105656576645941,
      2.428851450176816,
      2.428851594057633,
      2.4296286162432397,
      2.4296287671832424,
      2.726649859978416,
      2.726650008226297,
      2.7268458436603646,
      2.726845964241765
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": -1.58476162326434e-13,
  "magmom_cr": [
    -1.3036279374740285e-13
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 2754.979681968689,
  "peak_rss_GiB_rank0": 1.0594329833984375,
  "finished": "2026-10-21T21:05:57.608998+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B3_AA_n3_neb3g_img1_s0/task.json <==
{
  "id": "B3_AA_n3_neb3g_img1_s0",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/guess/AA_n3_neb3g_img1_start.traj",
  "note": "spin-branch check: initial image 1 of B3_AA_n3_neb3g (linear hollow-bridge midpoint) from seed 0; the NEB has it at M=4.25"
}

==> anc/DA2_data/prod/runs_hostA/B3_AB_n3_mid2_shift_m4/result.json <==
{
  "id": "B3_AB_n3_mid2_shift_m4",
  "task": {
    "id": "B3_AB_n3_mid2_shift_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid2"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB mid2 stability: relaxed mid2 with Cr displaced by (-0.04, 0.06) A, all free; NEB endpoint",
    "from": "prod/runs/B3_AB_n3_mid2_fix_m4/final.traj",
    "cr_shift": [
      -0.04,
      0.06,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B3_AB_n3_mid2_fix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T00:22:02.313943+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b30a4c723feb0ad371d1329b67e75ad443121e6f1ab42b0cc3ef2f1f0da9453f",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B3_AB_n3_mid2_fix_m4/final.traj",
  "energy": -341.7416199123906,
  "fmax": 0.0192321504449446,
  "fmax_unconstrained": 0.08958660166562744,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.0725474048633483,
      3.215805475195159,
      9.80023236805887
    ]
  ],
  "mean_gap": 3.9785034835421653,
  "cr_c_nearest12": [
    [
      2.1594585733381977,
      2.1612195403866203,
      2.3360143349983864,
      2.3364302058830417,
      2.345468095300511,
      2.345772536266,
      2.743529784708468,
      2.7474334298173853,
      2.7545089036578507,
      2.757878033046179,
      2.9391685110406773,
      2.9405911718843
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.319002575245936,
  "magmom_cr": [
    3.4595557902796905
  ],
  "optimizer_steps": 10,
  "status": "converged",
  "elapsed_s": 1284.7605323791504,
  "peak_rss_GiB_rank0": 1.0923271179199219,
  "finished": "2026-10-22T00:43:27.075614+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B3_AB_n3_mid2_shift_m4/task.json <==
{
  "id": "B3_AB_n3_mid2_shift_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid2"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB mid2 stability: relaxed mid2 with Cr displaced by (-0.04, 0.06) A, all free; NEB endpoint",
  "from": "prod/runs/B3_AB_n3_mid2_fix_m4/final.traj",
  "cr_shift": [
    -0.04,
    0.06,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B3_AB_n3_mid2_fix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostA/B3_AB_n3_mid_M0fix/result.json <==
{
  "id": "B3_AB_n3_mid_M0fix",
  "task": {
    "id": "B3_AB_n3_mid_M0fix",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB mid, total moment fixed at 0 (nonmagnetic branch; spin-seed completion)"
  },
  "attempt": 1,
  "started": "2026-10-22T07:28:01.893968+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "10691a408123c38e485f441ed3dcff68ee2314f2551c527b9a8079fe1cb01c25",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -340.5173474315902,
  "fmax": 0.010608582232683801,
  "fmax_unconstrained": 2.027798390364839,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.4669999999999996,
      2.13648467113621,
      9.787065862586292
    ]
  ],
  "mean_gap": 3.4510665723222953,
  "cr_c_nearest12": [
    [
      2.068605582779495,
      2.0736582267489054,
      2.1611144546080867,
      2.1611291062940445,
      2.176295244809072,
      2.178237170191774,
      2.45362540558346,
      2.453873514122725,
      2.48324508796281,
      2.4962471556136814,
      2.630653561163073,
      2.665992019938245
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 2.8800514194838884e-14,
  "magmom_cr": [
    2.5159283086247554e-12
  ],
  "optimizer_steps": 31,
  "status": "converged",
  "elapsed_s": 9698.346651792526,
  "peak_rss_GiB_rank0": 0.7325935363769531,
  "finished": "2026-10-22T10:09:40.241566+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B3_AB_n3_mid_M0fix/task.json <==
{
  "id": "B3_AB_n3_mid_M0fix",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB mid, total moment fixed at 0 (nonmagnetic branch; spin-seed completion)"
}

==> anc/DA2_data/prod/runs_hostA/B3_AB_n3_mid_m6/result.json <==
{
  "id": "B3_AB_n3_mid_m6",
  "task": {
    "id": "B3_AB_n3_mid_m6",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB mid, seed 6 (spin-seed completion)"
  },
  "attempt": 1,
  "started": "2026-10-22T02:30:02.652125+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "f44bd588d8d905c436992a0c739ddc3ed860a322c63b8e1888090132bfa4a512",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.74194788466855,
  "fmax": 0.011233979180533947,
  "fmax_unconstrained": 0.06408189417500709,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      2.4669999999999996,
      2.13648467113621,
      9.799920448109352
    ]
  ],
  "mean_gap": 3.988080555038371,
  "cr_c_nearest12": [
    [
      2.1611676705720484,
      2.1613769473333826,
      2.3424423262666996,
      2.3427267189154217,
      2.3427300645786677,
      2.343264851217604,
      2.752396613306051,
      2.7524733812618876,
      2.7528451233131945,
      2.753670283367535,
      2.9442046622621016,
      2.944464871065089
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.322013171692646,
  "magmom_cr": [
    3.4636326163697397
  ],
  "optimizer_steps": 26,
  "status": "converged",
  "elapsed_s": 10296.3872859478,
  "peak_rss_GiB_rank0": 0.7430877685546875,
  "finished": "2026-10-22T05:21:39.040766+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B3_AB_n3_mid_m6/task.json <==
{
  "id": "B3_AB_n3_mid_m6",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB mid, seed 6 (spin-seed completion)"
}

==> anc/DA2_data/prod/runs_hostA/B3_AB_n3_mid_shift_m4/result.json <==
{
  "id": "B3_AB_n3_mid_shift_m4",
  "task": {
    "id": "B3_AB_n3_mid_shift_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB mid stability: relaxed constrained mid (B2) with Cr displaced by (0.06, 0.04) A, all free",
    "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
    "cr_shift": [
      0.06,
      0.04,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B2_AB_n3_mid_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T19:28:02.554866+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "4972be17b18b8ee42168d12a567d7ef658eefb3cb45ac0b0d8dd6ebd81acfd94",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AB_n3_mid_m4/final.traj",
  "energy": -341.7415971920324,
  "fmax": 0.013572944655095273,
  "fmax_unconstrained": 0.07481403609368942,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      2.4799199404761767,
      2.1672474977242895,
      9.804736991904127
    ]
  ],
  "mean_gap": 3.990988897812991,
  "cr_c_nearest12": [
    [
      2.1588267536492802,
      2.1676080163986424,
      2.3394428876955904,
      2.342975001697704,
      2.346144502165749,
      2.3512489761958943,
      2.7324018392714575,
      2.7409244335391083,
      2.7684503718497595,
      2.7781562564165516,
      2.922253512159822,
      2.927394604250149
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.326113133109423,
  "magmom_cr": [
    3.467468401804904
  ],
  "optimizer_steps": 11,
  "status": "converged",
  "elapsed_s": 1369.3314418792725,
  "peak_rss_GiB_rank0": 1.0921173095703125,
  "finished": "2026-10-21T19:50:51.887498+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B3_AB_n3_mid_shift_m4/task.json <==
{
  "id": "B3_AB_n3_mid_shift_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB mid stability: relaxed constrained mid (B2) with Cr displaced by (0.06, 0.04) A, all free",
  "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
  "cr_shift": [
    0.06,
    0.04,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B2_AB_n3_mid_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostA/B3_mono_n3_neb3g/neb.log <==
      Step     Time          Energy          fmax
FIRE:    0 05:48:38     -173.013065        0.107264
FIRE:    1 05:51:51     -173.013415        0.122925
FIRE:    2 05:55:47     -173.013792        0.159754
FIRE:    3 05:59:56     -173.014447        0.232255
FIRE:    4 06:03:55     -173.016243        0.368243
FIRE:    5 06:08:19     -173.020899        0.650386
FIRE:    6 06:12:43     -173.034713        1.134707
FIRE:    7 06:19:23     -173.035530        1.127671
FIRE:    8 06:25:47     -173.035532        0.236689
FIRE:    9 06:28:57     -173.035515        0.196026
FIRE:   10 06:33:34     -173.035531        0.134028
FIRE:   11 06:41:14     -173.035540        0.098337
FIRE:   12 06:46:10     -173.035549        0.116896
FIRE:   13 06:51:13     -173.035558        0.129510
FIRE:   14 06:55:46     -173.035568        0.107796
FIRE:   15 07:00:03     -173.035580        0.062113
FIRE:   16 07:05:23     -173.035560        0.072633
FIRE:   17 07:09:14     -173.035579        0.069055
FIRE:   18 07:13:50     -173.035602        0.063114
FIRE:   19 07:18:26     -173.035604        0.055658
FIRE:   20 07:22:14     -173.035619        0.073768
FIRE:   21 07:25:05     -173.035590        0.063974
FIRE:   22 07:27:13     -173.035615        0.047702


==> anc/DA2_data/prod/runs_hostA/B3_mono_n3_neb3g/result.json <==
{
  "id": "B3_mono_n3_neb3g",
  "task": {
    "id": "B3_mono_n3_neb3g",
    "type": "neb",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "note": "mono hollow -> hollow2 CI-NEB; initial band through the relaxed bridge geometry (prod/guess)",
    "_after": [
      "B2_mono_n3_hollow_z21_m6",
      "B2_mono_n3_hollow2_z21_m6",
      "B1_mono_n3_bridge_m4"
    ],
    "neb": {
      "initial": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
      "final": "prod/runs/B2_mono_n3_hollow2_z21_m6/final.traj",
      "nimages": 3,
      "image_magmom": [
        6.0,
        6.0,
        6.0,
        6.0,
        6.0
      ],
      "climb": true,
      "fmax": 0.05,
      "steps": 150,
      "maxstep": 0.1,
      "guess": "prod/guess/mono_n3_hollow_bridge_hollow2.traj"
    },
    "_queue": "queue_hostC.txt"
  },
  "attempt": 1,
  "started": "2026-10-22T05:22:01.820529+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "41ab36f04358e85cfa950fffe8858269f18c45a90e4a4894b026c9c84b0fb437",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "new",
  "image_energies": [
    -173.08897170536298,
    -173.09786012541664,
    -173.03561477216505,
    -173.09791640495726,
    -173.0890063638543
  ],
  "image_fmax_perp": null,
  "barrier_forward": 0.05335693319793222,
  "barrier_reverse": 0.05339159168926244,
  "reaction_energy": -3.4658491330219476e-05,
  "endpoint_reference_energies": [
    -173.08888366907738,
    -173.0888166322957
  ],
  "endpoint_mismatch_meV": [
    -0.0880362856037209,
    -0.18973155860635416
  ],
  "imax": 2,
  "images": [
    {
      "cr_positions": [
        [
          2.466971763116072,
          1.4243062413689906,
          10.439524815904258
        ]
      ],
      "cr_c_nearest12": [
        [
          2.830256058510238,
          2.830398827182056,
          2.830476080400862,
          2.830793877106393,
          2.83086192661423,
          2.83105497441345,
          3.7585068022746735,
          3.7586963113840564,
          3.7588041654285456,
          3.759243938326742,
          3.7593263474441847,
          3.759579170399197
        ]
      ],
      "cr_cn_2p4": [
        0
      ],
      "magmom_total": 5.751468487709694,
      "magmom_cr": [
        4.074156965581805
      ]
    },
    {
      "cr_positions": [
        [
          2.1492885371829145,
          1.9745435685715143,
          10.47507716915509
        ]
      ],
      "cr_c_nearest12": [
        [
          2.652885056343121,
          2.6529657139030003,
          2.9415592882840205,
          2.9417140206594588,
          3.199916490098293,
          3.1999775424690493,
          3.4088045149114006,
          3.408921594768655,
          3.839164484534952,
          3.8393466151024627,
          4.014671115716618,
          4.014676587056075
        ]
      ],
      "cr_cn_2p4": [
        0
      ],
      "magmom_total": 5.752616484161654,
      "magmom_cr": [
        4.07673444825375
      ]
    },
    {
      "cr_positions": [
        [
          1.8502861414288472,
          2.492547581339634,
          10.28076492583536
        ]
      ],
      "cr_c_nearest12": [
        [
          2.379540685946092,
          2.379571156859005,
          2.970308051836271,
          2.9703361127342505,
          2.9703517183741073,
          2.9703778801688885,
          3.4491125171662493,
          3.449123092429095,
          3.4491507277410682,
          3.4491656527220713,
          3.8622014169539454,
          3.8622130818996387
        ]
      ],
      "cr_cn_2p4": [
        2
      ],
      "magmom_total": 5.739127427357398,
      "magmom_cr": [
        4.018372240883351
      ]
    },
    {
      "cr_positions": [
        [
          1.5591903275554524,
          2.996776588100356,
          10.479264221121635
        ]
      ],
      "cr_c_nearest12": [
        [
          2.6551987688741736,
          2.655268039965813,
          2.9497844871410437,
          2.949916641618807,
          3.2130246354352328,
          3.2130750533755315,
          3.4041631700510147,
          3.4042292440026283,
          3.8447068034531435,
          3.8447979809334587,
          4.005381374051715,
          4.0054019920579815
        ]
      ],
      "cr_cn_2p4": [
        0
      ],
      "magmom_total": 5.752847463357858,
      "magmom_cr": [
        4.077603363067877
      ]
    },
    {
      "cr_positions": [
        [
          1.2335449135390082,
          3.5607819457925074,
          10.437293378642895
        ]
      ],
      "cr_c_nearest12": [
        [
          2.829521194637804,
          2.8297173423076343,
          2.829718594933945,
          2.8301912946485217,
          2.8301913550995343,
          2.8304961900023584,
          3.756939869501712,
          3.757227722547342,
          3.757228648159597,
          3.7578228395177216,
          3.757824360397337,
          3.7581385391916995
        ]
      ],
      "cr_cn_2p4": [
        0
      ],
      "magmom_total": 5.75142995634773,
      "magmom_cr": [
        4.074035508811361
      ]
    }
  ],
  "neb_steps": 22,
  "status": "converged",
  "elapsed_s": 7511.446216583252,
  "peak_rss_GiB_rank0": 1.5309982299804688,
  "finished": "2026-10-22T07:27:13.268173+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B3_mono_n3_neb3g/task.json <==
{
  "id": "B3_mono_n3_neb3g",
  "type": "neb",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "mono hollow -> hollow2 CI-NEB; initial band through the relaxed bridge geometry (prod/guess)",
  "_after": [
    "B2_mono_n3_hollow_z21_m6",
    "B2_mono_n3_hollow2_z21_m6",
    "B1_mono_n3_bridge_m4"
  ],
  "neb": {
    "initial": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "final": "prod/runs/B2_mono_n3_hollow2_z21_m6/final.traj",
    "nimages": 3,
    "image_magmom": [
      6.0,
      6.0,
      6.0,
      6.0,
      6.0
    ],
    "climb": true,
    "fmax": 0.05,
    "steps": 150,
    "maxstep": 0.1,
    "guess": "prod/guess/mono_n3_hollow_bridge_hollow2.traj"
  },
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostA/B3_mono_n3_offhollow_m6/result.json <==
{
  "id": "B3_mono_n3_offhollow_m6",
  "task": {
    "id": "B3_mono_n3_offhollow_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "monolayer: free relaxation from image 1 of B3_mono_n3_neb3g (off-hollow, 8.9 meV below the hollow)",
    "from": "prod/guess/mono_n3_neb3g_img1.traj"
  },
  "attempt": 1,
  "started": "2026-10-23T11:40:02.432389+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1fe604749939e13d2a3e92fd0f282547d23d0d27101b865a8cf430d9cb3134f3",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/guess/mono_n3_neb3g_img1.traj",
  "energy": -173.09806692785938,
  "fmax": 0.01834058705875319,
  "fmax_unconstrained": 0.01834058705875319,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      2.148917118182492,
      1.9751654486508616,
      10.477146763742677
    ]
  ],
  "cr_c_nearest12": [
    [
      2.6545559815508706,
      2.6546217152843514,
      2.9418943693120085,
      2.9420101722365106,
      3.200740527961817,
      3.2007941994508093,
      3.408208239963768,
      3.4083257679229266,
      3.839680763591573,
      3.839903189394105,
      4.014926585370999,
      4.014983550990645
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.752674894360091,
  "magmom_cr": [
    4.077034006944258
  ],
  "optimizer_steps": 3,
  "status": "converged",
  "elapsed_s": 429.71275520324707,
  "peak_rss_GiB_rank0": 0.5039901733398438,
  "finished": "2026-10-23T11:47:12.146210+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B3_mono_n3_offhollow_m6/task.json <==
{
  "id": "B3_mono_n3_offhollow_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "monolayer: free relaxation from image 1 of B3_mono_n3_neb3g (off-hollow, 8.9 meV below the hollow)",
  "from": "prod/guess/mono_n3_neb3g_img1.traj"
}

==> anc/DA2_data/prod/runs_hostA/B3_mono_n3_offhollow_perp_m6/result.json <==
{
  "id": "B3_mono_n3_offhollow_perp_m6",
  "task": {
    "id": "B3_mono_n3_offhollow_perp_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "monolayer: free relaxation from image 1 of B3_mono_n3_neb3g, Cr displaced 0.05 A off the mirror line",
    "from": "prod/guess/mono_n3_neb3g_img1.traj",
    "cr_shift": [
      0.0433,
      0.025,
      0.0
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T11:44:02.829640+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "ef41d4fa82d0923f78363779f7d5d8746f0d6a1ea44403a875427aae1dce3d9b",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/guess/mono_n3_neb3g_img1.traj",
  "energy": -173.09812933520172,
  "fmax": 0.019945054678634153,
  "fmax_unconstrained": 0.019945054678634153,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.1923389651508502,
      2.000210475263414,
      10.477195442975368
    ]
  ],
  "cr_c_nearest12": [
    [
      2.6413129583288177,
      2.668942312737253,
      2.9179389381468672,
      2.9668116319588136,
      3.1901201077568957,
      3.2122994846171093,
      3.387930822592924,
      3.429392335460406,
      3.803142064790603,
      3.876869186346266,
      4.00651316909802,
      4.024116747672972
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.752675557063721,
  "magmom_cr": [
    4.077008547032767
  ],
  "optimizer_steps": 3,
  "status": "converged",
  "elapsed_s": 1217.512366771698,
  "peak_rss_GiB_rank0": 0.5081596374511719,
  "finished": "2026-10-23T12:04:20.344319+00:00"
}

==> anc/DA2_data/prod/runs_hostA/B3_mono_n3_offhollow_perp_m6/task.json <==
{
  "id": "B3_mono_n3_offhollow_perp_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "monolayer: free relaxation from image 1 of B3_mono_n3_neb3g, Cr displaced 0.05 A off the mirror line",
  "from": "prod/guess/mono_n3_neb3g_img1.traj",
  "cr_shift": [
    0.0433,
    0.025,
    0.0
  ]
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_bridge_m4_e550/result.json <==
{
  "id": "C1_AA_n3_bridge_m4_e550",
  "task": {
    "id": "C1_AA_n3_bridge_m4_e550",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 550,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ],
    "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AA_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T02:36:02.753111+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "d6225341a895cff6919277204e8174e81cfc0691565e0cf8ca8b4e9f7ad000b5",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -342.5534890295672,
  "fmax": 0.01600466638659176,
  "fmax_unconstrained": 0.02836848998643628,
  "scf_iterations_last": 31,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382077590308615,
  "magmom_cr": [
    3.5796768392219653
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3783.3148493766785,
  "peak_rss_GiB_rank0": 1.3609619140625,
  "finished": "2026-10-22T03:39:06.072220+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_bridge_m4_e550/task.json <==
{
  "id": "C1_AA_n3_bridge_m4_e550",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 550,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ],
  "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_bridge_m4_k6/result.json <==
{
  "id": "C1_AA_n3_bridge_m4_k6",
  "task": {
    "id": "C1_AA_n3_bridge_m4_k6",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        6,
        6,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ],
    "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AA_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T03:40:04.308244+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "375e0cd7e0f53ccbd7a4f67ec9209278a7f36735764934df8dc59fcd155278f1",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.6802272929928,
  "fmax": 0.14299469413128277,
  "fmax_unconstrained": 0.14299469413128277,
  "scf_iterations_last": 29,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.378615181731827,
  "magmom_cr": [
    3.6148173475481498
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 6264.737959623337,
  "peak_rss_GiB_rank0": 1.4354286193847656,
  "finished": "2026-10-22T05:24:29.076037+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_bridge_m4_k6/task.json <==
{
  "id": "C1_AA_n3_bridge_m4_k6",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ],
  "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_bridge_m4_noD3/result.json <==
{
  "id": "C1_AA_n3_bridge_m4_noD3",
  "task": {
    "id": "C1_AA_n3_bridge_m4_noD3",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "d3": false
    },
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ],
    "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AA_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T05:26:02.509618+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "f9ac026bca2c190078cdebd8ffa8b3cc37f27d1a5396ca7b35cdc5d2d98ad3c9",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -337.39442710327864,
  "free_energy": -337.41173636318695,
  "fmax": 0.0454123110909276,
  "fmax_unconstrained": 0.0454123110909276,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382090853397765,
  "magmom_cr": [
    3.5792792918120107
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3636.3337433338165,
  "peak_rss_GiB_rank0": 1.0691337585449219,
  "finished": "2026-10-22T06:26:38.846529+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_bridge_m4_noD3/task.json <==
{
  "id": "C1_AA_n3_bridge_m4_noD3",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "d3": false
  },
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ],
  "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_hollow_m4_e550/result.json <==
{
  "id": "C1_AA_n3_hollow_m4_e550",
  "task": {
    "id": "C1_AA_n3_hollow_m4_e550",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 550,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ],
    "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AA_n3_hollow_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T23:20:02.663199+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "caa9aa6775f07864cfdeeffb4ec3e35fe785f9c10c1e649f6e12f8e93cf0a749",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -343.1873832926109,
  "fmax": 0.01477422580065787,
  "fmax_unconstrained": 0.141935385076559,
  "scf_iterations_last": 28,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 6.678959359599764e-13,
  "magmom_cr": [
    6.212250685114713e-13
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3146.4305324554443,
  "peak_rss_GiB_rank0": 1.3280601501464844,
  "finished": "2026-10-22T00:12:29.096274+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_hollow_m4_e550/task.json <==
{
  "id": "C1_AA_n3_hollow_m4_e550",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 550,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ],
  "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_hollow_m4_k6/result.json <==
{
  "id": "C1_AA_n3_hollow_m4_k6",
  "task": {
    "id": "C1_AA_n3_hollow_m4_k6",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        6,
        6,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ],
    "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AA_n3_hollow_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T00:14:03.023285+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1993f6c4fbb9cb3ccefd0beacfe704d942e8aa408cc6eb1c5414c5f437994ad0",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -342.31578981107435,
  "fmax": 0.014791328521024629,
  "fmax_unconstrained": 0.13744758762487835,
  "scf_iterations_last": 28,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 4.445130804073039e-14,
  "magmom_cr": [
    1.1045866035654784e-13
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 5332.230892896652,
  "peak_rss_GiB_rank0": 1.4285316467285156,
  "finished": "2026-10-22T01:42:55.257953+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_hollow_m4_k6/task.json <==
{
  "id": "C1_AA_n3_hollow_m4_k6",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ],
  "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_hollow_m4_noD3/result.json <==
{
  "id": "C1_AA_n3_hollow_m4_noD3",
  "task": {
    "id": "C1_AA_n3_hollow_m4_noD3",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "d3": false
    },
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ],
    "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AA_n3_hollow_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T01:44:02.937229+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "689f7eb0e064005f65a2e9a75a5bd7362c071bb09c207fe75deafcb576d30e7f",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -337.80580460186627,
  "free_energy": -337.8198447155924,
  "fmax": 0.05958875605160344,
  "fmax_unconstrained": 0.14180067459687565,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -2.330304537578171e-12,
  "magmom_cr": [
    -2.3291014076805463e-12
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3056.0606298446655,
  "peak_rss_GiB_rank0": 1.0605621337890625,
  "finished": "2026-10-22T02:34:59.000664+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AA_n3_hollow_m4_noD3/task.json <==
{
  "id": "C1_AA_n3_hollow_m4_noD3",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "d3": false
  },
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ],
  "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_mid_m4_e550/result.json <==
{
  "id": "C1_AB_n3_mid_m4_e550",
  "task": {
    "id": "C1_AB_n3_mid_m4_e550",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 550,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
    "_after": [
      "B2_AB_n3_mid_m4"
    ],
    "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B2_AB_n3_mid_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T10:04:01.977897+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "790e86740440c3f09a4e4a5141ae48979ee4ff425c9b2edb590a072060a288ac",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AB_n3_mid_m4/final.traj",
  "energy": -342.6259680416391,
  "fmax": 0.02059481810666763,
  "fmax_unconstrained": 0.06678771893345498,
  "scf_iterations_last": 26,
  "cr_positions": [
    [
      2.4669999999999996,
      2.13648467113621,
      9.799933604845412
    ]
  ],
  "mean_gap": 3.9923938732589654,
  "cr_c_nearest12": [
    [
      2.162607967081322,
      2.1628028733154623,
      2.3436372243149592,
      2.343877427680021,
      2.3438797602495685,
      2.3444690437824556,
      2.754537064799119,
      2.754623140866482,
      2.7549601799738768,
      2.755850487939826,
      2.9455915027828325,
      2.946567017463045
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.324703082827416,
  "magmom_cr": [
    3.466038316603141
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3427.3430800437927,
  "peak_rss_GiB_rank0": 1.3614158630371094,
  "finished": "2026-10-22T11:01:09.323425+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_mid_m4_e550/task.json <==
{
  "id": "C1_AB_n3_mid_m4_e550",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 550,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
  "_after": [
    "B2_AB_n3_mid_m4"
  ],
  "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B2_AB_n3_mid_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_mid_m4_k6/result.json <==
{
  "id": "C1_AB_n3_mid_m4_k6",
  "task": {
    "id": "C1_AB_n3_mid_m4_k6",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        6,
        6,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
    "_after": [
      "B2_AB_n3_mid_m4"
    ],
    "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B2_AB_n3_mid_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T11:02:02.534568+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "d4b77832da3a94efa05148c4cd4002c16fce25f223fed8773e7fe31d180c12e8",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AB_n3_mid_m4/final.traj",
  "energy": -341.7487035563721,
  "fmax": 0.13020898152920854,
  "fmax_unconstrained": 0.13020898152920854,
  "scf_iterations_last": 32,
  "cr_positions": [
    [
      2.4669999999999996,
      2.13648467113621,
      9.799933604845412
    ]
  ],
  "mean_gap": 3.9923938732589654,
  "cr_c_nearest12": [
    [
      2.162607967081322,
      2.1628028733154623,
      2.3436372243149592,
      2.343877427680021,
      2.3438797602495685,
      2.3444690437824556,
      2.754537064799119,
      2.754623140866482,
      2.7549601799738768,
      2.755850487939826,
      2.9455915027828325,
      2.946567017463045
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.20337849049919,
  "magmom_cr": [
    3.510730311702872
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 7063.630748748779,
  "peak_rss_GiB_rank0": 1.4521217346191406,
  "finished": "2026-10-22T12:59:46.169591+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_mid_m4_k6/task.json <==
{
  "id": "C1_AB_n3_mid_m4_k6",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
  "_after": [
    "B2_AB_n3_mid_m4"
  ],
  "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B2_AB_n3_mid_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_mid_m4_noD3/result.json <==
{
  "id": "C1_AB_n3_mid_m4_noD3",
  "task": {
    "id": "C1_AB_n3_mid_m4_noD3",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "d3": false
    },
    "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
    "_after": [
      "B2_AB_n3_mid_m4"
    ],
    "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B2_AB_n3_mid_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T13:00:02.741807+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "aab9480bcea469ff99456b5173b1dca33dc8485373c107b0aad1f7a4c0ea74cf",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AB_n3_mid_m4/final.traj",
  "energy": -337.4397966196924,
  "free_energy": -337.4590984359346,
  "fmax": 0.051327832053281244,
  "fmax_unconstrained": 0.08779973882341234,
  "scf_iterations_last": 28,
  "cr_positions": [
    [
      2.4669999999999996,
      2.13648467113621,
      9.799933604845412
    ]
  ],
  "mean_gap": 3.9923938732589654,
  "cr_c_nearest12": [
    [
      2.162607967081322,
      2.1628028733154623,
      2.3436372243149592,
      2.343877427680021,
      2.3438797602495685,
      2.3444690437824556,
      2.754537064799119,
      2.754623140866482,
      2.7549601799738768,
      2.755850487939826,
      2.9455915027828325,
      2.946567017463045
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.324739631986173,
  "magmom_cr": [
    3.465930640376594
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3093.236698627472,
  "peak_rss_GiB_rank0": 1.0529327392578125,
  "finished": "2026-10-22T13:51:35.980638+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_mid_m4_noD3/task.json <==
{
  "id": "C1_AB_n3_mid_m4_noD3",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "d3": false
  },
  "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
  "_after": [
    "B2_AB_n3_mid_m4"
  ],
  "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B2_AB_n3_mid_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg0_k6/result.json <==
{
  "id": "C1_AB_n3_nebimg0_k6",
  "task": {
    "id": "C1_AB_n3_nebimg0_k6",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        6,
        6,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "note": "C1b: static of image 0 of B3_AB_n3_neb_mid_mid2b (k6)",
    "from": "prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
    "_class": "G"
  },
  "attempt": 1,
  "started": "2026-10-23T12:08:03.357011+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "3cdb1d5437a2a8c88fcd0e58f64a995506a770bbd1b6d7107afbe5c8453f2eb5",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
  "energy": -341.7489180298028,
  "fmax": 0.12145612083834156,
  "fmax_unconstrained": 0.12145612083834156,
  "scf_iterations_last": 26,
  "cr_positions": [
    [
      2.4799199404761767,
      2.1672474977242895,
      9.804736991904127
    ]
  ],
  "mean_gap": 3.990988897812991,
  "cr_c_nearest12": [
    [
      2.1588267536492802,
      2.1676080163986424,
      2.3394428876955904,
      2.342975001697704,
      2.346144502165749,
      2.3512489761958943,
      2.7324018392714575,
      2.7409244335391083,
      2.7684503718497595,
      2.7781562564165516,
      2.922253512159822,
      2.927394604250149
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.204771250984909,
  "magmom_cr": [
    3.5117836939312124
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 5203.2324895858765,
  "peak_rss_GiB_rank0": 1.4535942077636719,
  "finished": "2026-10-23T13:34:46.594111+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg0_k6/task.json <==
{
  "id": "C1_AB_n3_nebimg0_k6",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "C1b: static of image 0 of B3_AB_n3_neb_mid_mid2b (k6)",
  "from": "prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
  "_class": "G"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg0_noD3/result.json <==
{
  "id": "C1_AB_n3_nebimg0_noD3",
  "task": {
    "id": "C1_AB_n3_nebimg0_noD3",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "d3": false
    },
    "note": "C1b: static of image 0 of B3_AB_n3_neb_mid_mid2b (noD3)",
    "from": "prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
    "_class": "G"
  },
  "attempt": 1,
  "started": "2026-10-23T13:36:03.002861+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "11eff61d9d6f4cfa4be9dd8660f4cfe1c730cd8afb2a6f0bf71c67118b9d1ad4",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
  "energy": -337.4388762880855,
  "free_energy": -337.4581998827583,
  "fmax": 0.05323070603731267,
  "fmax_unconstrained": 0.09223039937922277,
  "scf_iterations_last": 27,
  "cr_positions": [
    [
      2.4799199404761767,
      2.1672474977242895,
      9.804736991904127
    ]
  ],
  "mean_gap": 3.990988897812991,
  "cr_c_nearest12": [
    [
      2.1588267536492802,
      2.1676080163986424,
      2.3394428876955904,
      2.342975001697704,
      2.346144502165749,
      2.3512489761958943,
      2.7324018392714575,
      2.7409244335391083,
      2.7684503718497595,
      2.7781562564165516,
      2.922253512159822,
      2.927394604250149
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.3258906805718755,
  "magmom_cr": [
    3.466896926729009
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 2884.524212360382,
  "peak_rss_GiB_rank0": 1.0735054016113281,
  "finished": "2026-10-23T14:24:07.529761+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg0_noD3/task.json <==
{
  "id": "C1_AB_n3_nebimg0_noD3",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "d3": false
  },
  "note": "C1b: static of image 0 of B3_AB_n3_neb_mid_mid2b (noD3)",
  "from": "prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
  "_class": "G"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg0_ref/result.json <==
{
  "id": "C1_AB_n3_nebimg0_ref",
  "task": {
    "id": "C1_AB_n3_nebimg0_ref",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "note": "C1b: static of image 0 of B3_AB_n3_neb_mid_mid2b (ref)",
    "from": "prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
    "_class": "G"
  },
  "attempt": 1,
  "started": "2026-10-23T11:22:02.888259+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "55dafb07fb40913dfd2d04ff298ea406f6a0a710bd115f1cbb05717a4fb16843",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
  "energy": -341.7415969803371,
  "fmax": 0.01485230021214347,
  "fmax_unconstrained": 0.0747351067779355,
  "scf_iterations_last": 27,
  "cr_positions": [
    [
      2.4799199404761767,
      2.1672474977242895,
      9.804736991904127
    ]
  ],
  "mean_gap": 3.990988897812991,
  "cr_c_nearest12": [
    [
      2.1588267536492802,
      2.1676080163986424,
      2.3394428876955904,
      2.342975001697704,
      2.346144502165749,
      2.3512489761958943,
      2.7324018392714575,
      2.7409244335391083,
      2.7684503718497595,
      2.7781562564165516,
      2.922253512159822,
      2.927394604250149
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.3258906805718755,
  "magmom_cr": [
    3.466896926729009
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 2645.978929758072,
  "peak_rss_GiB_rank0": 1.075714111328125,
  "finished": "2026-10-23T12:06:08.869682+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg0_ref/task.json <==
{
  "id": "C1_AB_n3_nebimg0_ref",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "C1b: static of image 0 of B3_AB_n3_neb_mid_mid2b (ref)",
  "from": "prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
  "_class": "G"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg2_k6/result.json <==
{
  "id": "C1_AB_n3_nebimg2_k6",
  "task": {
    "id": "C1_AB_n3_nebimg2_k6",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        6,
        6,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "note": "C1b: static of image 2 of B3_AB_n3_neb_mid_mid2b (k6)",
    "from": "prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
    "_class": "G"
  },
  "attempt": 1,
  "started": "2026-10-23T15:34:02.634004+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "7de766ae1c4d3c3736dd760c9ecdb4994186e1aecca2d24f6c78c3bdfcd7fa38",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
  "energy": -341.7391441584897,
  "fmax": 0.09190866166045673,
  "fmax_unconstrained": 0.09190866166045673,
  "scf_iterations_last": 28,
  "cr_positions": [
    [
      2.7795575399792884,
      2.689708719972146,
      9.868192104903223
    ]
  ],
  "mean_gap": 3.985513766414936,
  "cr_c_nearest12": [
    [
      2.15255790005609,
      2.2280348650818227,
      2.31675800106114,
      2.320982178260593,
      2.337958409859736,
      2.523043634085514,
      2.540739172196544,
      2.631394480013407,
      2.6365451980180894,
      2.653108094506589,
      2.9878714025776687,
      3.0018434702330636
    ]
  ],
  "cr_cn_2p4": [
    5
  ],
  "magmom_total": 4.31592745664461,
  "magmom_cr": [
    3.531583585471681
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 6747.293173313141,
  "peak_rss_GiB_rank0": 1.4477577209472656,
  "finished": "2026-10-23T17:26:29.934308+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg2_k6/task.json <==
{
  "id": "C1_AB_n3_nebimg2_k6",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "C1b: static of image 2 of B3_AB_n3_neb_mid_mid2b (k6)",
  "from": "prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
  "_class": "G"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg2_noD3/result.json <==
{
  "id": "C1_AB_n3_nebimg2_noD3",
  "task": {
    "id": "C1_AB_n3_nebimg2_noD3",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "d3": false
    },
    "note": "C1b: static of image 2 of B3_AB_n3_neb_mid_mid2b (noD3)",
    "from": "prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
    "_class": "G"
  },
  "attempt": 1,
  "started": "2026-10-23T17:28:03.164079+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "db5397b851c4d73a5c41b8a6281eec4688b20169b5da232e633d61ddfa93b363",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
  "energy": -337.4464784375801,
  "free_energy": -337.46291770465234,
  "fmax": 0.06594852901845638,
  "fmax_unconstrained": 0.15673167306053648,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      2.7795575399792884,
      2.689708719972146,
      9.868192104903223
    ]
  ],
  "mean_gap": 3.985513766414936,
  "cr_c_nearest12": [
    [
      2.15255790005609,
      2.2280348650818227,
      2.31675800106114,
      2.320982178260593,
      2.337958409859736,
      2.523043634085514,
      2.540739172196544,
      2.631394480013407,
      2.6365451980180894,
      2.653108094506589,
      2.9878714025776687,
      3.0018434702330636
    ]
  ],
  "cr_cn_2p4": [
    5
  ],
  "magmom_total": 4.368280917553207,
  "magmom_cr": [
    3.499806722342564
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3329.355568408966,
  "peak_rss_GiB_rank0": 1.0560111999511719,
  "finished": "2026-10-23T18:23:32.522948+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg2_noD3/task.json <==
{
  "id": "C1_AB_n3_nebimg2_noD3",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "d3": false
  },
  "note": "C1b: static of image 2 of B3_AB_n3_neb_mid_mid2b (noD3)",
  "from": "prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
  "_class": "G"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg2_ref/result.json <==
{
  "id": "C1_AB_n3_nebimg2_ref",
  "task": {
    "id": "C1_AB_n3_nebimg2_ref",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "note": "C1b: static of image 2 of B3_AB_n3_neb_mid_mid2b (ref)",
    "from": "prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
    "_class": "G"
  },
  "attempt": 1,
  "started": "2026-10-23T14:26:02.800859+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "20d7d0e45d2a518fcb4559e8edb65cac293313f4d501292b43f7d7e82226c23b",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
  "energy": -341.7269933317481,
  "fmax": 0.03994157758357949,
  "fmax_unconstrained": 0.0515676722712478,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      2.7795575399792884,
      2.689708719972146,
      9.868192104903223
    ]
  ],
  "mean_gap": 3.985513766414936,
  "cr_c_nearest12": [
    [
      2.15255790005609,
      2.2280348650818227,
      2.31675800106114,
      2.320982178260593,
      2.337958409859736,
      2.523043634085514,
      2.540739172196544,
      2.631394480013407,
      2.6365451980180894,
      2.653108094506589,
      2.9878714025776687,
      3.0018434702330636
    ]
  ],
  "cr_cn_2p4": [
    5
  ],
  "magmom_total": 4.368280917553207,
  "magmom_cr": [
    3.499806722342564
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 4036.779309988022,
  "peak_rss_GiB_rank0": 1.0618896484375,
  "finished": "2026-10-23T15:33:19.585555+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_nebimg2_ref/task.json <==
{
  "id": "C1_AB_n3_nebimg2_ref",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "C1b: static of image 2 of B3_AB_n3_neb_mid_mid2b (ref)",
  "from": "prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
  "_class": "G"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_topB_m4_e550/result.json <==
{
  "id": "C1_AB_n3_topB_m4_e550",
  "task": {
    "id": "C1_AB_n3_topB_m4_e550",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 550,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
    "_after": [
      "B1_AB_n3_topB_m4"
    ],
    "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AB_n3_topB_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T19:18:02.228712+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "3a49d1001435277640fa3581d2b7a6a7836c48548587fd6fc9632b8e7e6dfe30",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AB_n3_topB_m4/final.traj",
  "energy": -342.52221569063266,
  "fmax": 0.009662513341429495,
  "fmax_unconstrained": 0.011999382203104238,
  "scf_iterations_last": 28,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.428418048284433,
  "magmom_cr": [
    3.5246985466860288
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3109.0552175045013,
  "peak_rss_GiB_rank0": 1.3512077331542969,
  "finished": "2026-10-21T20:09:51.286161+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_topB_m4_e550/task.json <==
{
  "id": "C1_AB_n3_topB_m4_e550",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 550,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
  "_after": [
    "B1_AB_n3_topB_m4"
  ],
  "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_topB_m4_k6/result.json <==
{
  "id": "C1_AB_n3_topB_m4_k6",
  "task": {
    "id": "C1_AB_n3_topB_m4_k6",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        6,
        6,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
    "_after": [
      "B1_AB_n3_topB_m4"
    ],
    "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AB_n3_topB_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T21:06:02.754054+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "a3b8d26b0947c2be91339744ee96b6956fe58f89844224c14073000bac19fd84",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AB_n3_topB_m4/final.traj",
  "energy": -341.6264366903913,
  "fmax": 0.112551725465507,
  "fmax_unconstrained": 0.112551725465507,
  "scf_iterations_last": 26,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.3151200341610085,
  "magmom_cr": [
    3.560091922694628
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 4993.430091619492,
  "peak_rss_GiB_rank0": 1.446807861328125,
  "finished": "2026-10-21T22:29:16.186946+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_topB_m4_k6/task.json <==
{
  "id": "C1_AB_n3_topB_m4_k6",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
  "_after": [
    "B1_AB_n3_topB_m4"
  ],
  "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_topB_m4_noD3/result.json <==
{
  "id": "C1_AB_n3_topB_m4_noD3",
  "task": {
    "id": "C1_AB_n3_topB_m4_noD3",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "d3": false
    },
    "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
    "_after": [
      "B1_AB_n3_topB_m4"
    ],
    "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AB_n3_topB_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T22:30:02.579758+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "44e5d280f1819835307fa3f9d085adbc35c31093a3bc9b27a2280b78f77ec988",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AB_n3_topB_m4/final.traj",
  "energy": -337.37839007023666,
  "free_energy": -337.39265960938326,
  "fmax": 0.04475275904598019,
  "fmax_unconstrained": 0.04810030109800416,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.429049567774287,
  "magmom_cr": [
    3.5252218695596844
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 2981.076509475708,
  "peak_rss_GiB_rank0": 1.0649566650390625,
  "finished": "2026-10-21T23:19:43.659002+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_topB_m4_noD3/task.json <==
{
  "id": "C1_AB_n3_topB_m4_noD3",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "d3": false
  },
  "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
  "_after": [
    "B1_AB_n3_topB_m4"
  ],
  "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_top_m4_e550/result.json <==
{
  "id": "C1_AB_n3_top_m4_e550",
  "task": {
    "id": "C1_AB_n3_top_m4_e550",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 550,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AB_n3_top_m4/final.traj",
    "_after": [
      "B1_AB_n3_top_m4"
    ],
    "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AB_n3_top_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T06:28:03.691688+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "28d3d67f4a8a2f91921a00c220d22517e860b2e4224edfe6ae8467cb55aeb329",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AB_n3_top_m4/final.traj",
  "energy": -342.4703187788743,
  "fmax": 0.01596284101296613,
  "fmax_unconstrained": 0.01596284101296613,
  "scf_iterations_last": 31,
  "cr_positions": [
    [
      2.4660480962481857,
      2.8492130274248186,
      9.904624554166611
    ]
  ],
  "mean_gap": 3.823163560830171,
  "cr_c_nearest12": [
    [
      2.1175878838497924,
      2.325659679786867,
      2.32625806898806,
      2.3262702408330567,
      2.3285777900381084,
      2.3285899975189897,
      2.3292443363005653,
      2.4792221091643616,
      2.4792437730806074,
      2.4803968072329954,
      3.1892891205241596,
      3.189302232611208
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.252285240390078,
  "magmom_cr": [
    3.3702043622680455
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 4319.123701572418,
  "peak_rss_GiB_rank0": 1.3563995361328125,
  "finished": "2026-10-22T07:40:02.819134+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_top_m4_e550/task.json <==
{
  "id": "C1_AB_n3_top_m4_e550",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 550,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AB_n3_top_m4/final.traj",
  "_after": [
    "B1_AB_n3_top_m4"
  ],
  "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AB_n3_top_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_top_m4_k6/result.json <==
{
  "id": "C1_AB_n3_top_m4_k6",
  "task": {
    "id": "C1_AB_n3_top_m4_k6",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        6,
        6,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AB_n3_top_m4/final.traj",
    "_after": [
      "B1_AB_n3_top_m4"
    ],
    "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AB_n3_top_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T07:42:02.884598+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "844309b87c678cc0a9f821b2b6dcda4f94e54c54d0e0f37c999b6b8775e3ac77",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AB_n3_top_m4/final.traj",
  "energy": -341.5882356372236,
  "fmax": 0.04230417470835827,
  "fmax_unconstrained": 0.04230417470835827,
  "scf_iterations_last": 27,
  "cr_positions": [
    [
      2.4660480962481857,
      2.8492130274248186,
      9.904624554166611
    ]
  ],
  "mean_gap": 3.823163560830171,
  "cr_c_nearest12": [
    [
      2.1175878838497924,
      2.325659679786867,
      2.32625806898806,
      2.3262702408330567,
      2.3285777900381084,
      2.3285899975189897,
      2.3292443363005653,
      2.4792221091643616,
      2.4792437730806074,
      2.4803968072329954,
      3.1892891205241596,
      3.189302232611208
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.235904387090089,
  "magmom_cr": [
    3.4058622215047345
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 5674.412658929825,
  "peak_rss_GiB_rank0": 1.4639053344726562,
  "finished": "2026-10-22T09:16:37.300021+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_top_m4_k6/task.json <==
{
  "id": "C1_AB_n3_top_m4_k6",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AB_n3_top_m4/final.traj",
  "_after": [
    "B1_AB_n3_top_m4"
  ],
  "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AB_n3_top_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_top_m4_noD3/result.json <==
{
  "id": "C1_AB_n3_top_m4_noD3",
  "task": {
    "id": "C1_AB_n3_top_m4_noD3",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "d3": false
    },
    "from": "prod/runs/B1_AB_n3_top_m4/final.traj",
    "_after": [
      "B1_AB_n3_top_m4"
    ],
    "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AB_n3_top_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T09:18:03.077097+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "9eedeadf28c8cadeb8f2dc0821d0b87a89ede0572a817bcd300ba690526b935c",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AB_n3_top_m4/final.traj",
  "energy": -337.40006988047526,
  "free_energy": -337.4157390116437,
  "fmax": 0.06006616907530471,
  "fmax_unconstrained": 0.06006616907530471,
  "scf_iterations_last": 27,
  "cr_positions": [
    [
      2.4660480962481857,
      2.8492130274248186,
      9.904624554166611
    ]
  ],
  "mean_gap": 3.823163560830171,
  "cr_c_nearest12": [
    [
      2.1175878838497924,
      2.325659679786867,
      2.32625806898806,
      2.3262702408330567,
      2.3285777900381084,
      2.3285899975189897,
      2.3292443363005653,
      2.4792221091643616,
      2.4792437730806074,
      2.4803968072329954,
      3.1892891205241596,
      3.189302232611208
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.252261454570235,
  "magmom_cr": [
    3.3695825212000674
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 2657.468687772751,
  "peak_rss_GiB_rank0": 1.0662307739257812,
  "finished": "2026-10-22T10:02:20.548708+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_AB_n3_top_m4_noD3/task.json <==
{
  "id": "C1_AB_n3_top_m4_noD3",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "d3": false
  },
  "from": "prod/runs/B1_AB_n3_top_m4/final.traj",
  "_after": [
    "B1_AB_n3_top_m4"
  ],
  "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AB_n3_top_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_host_AA_n4/result.json <==
{
  "id": "C1_host_AA_n4",
  "task": {
    "id": "C1_host_AA_n4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.4,
      "cr": []
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine 4x4 host reference"
  },
  "attempt": 1,
  "started": "2026-10-23T03:40:02.162491+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "3d2e3ffd22ad8fc95a7a8c767cf4b683d19dfed60922a3afa7b368dcdf576598",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -595.522037226901,
  "fmax": 0.01475123541516089,
  "fmax_unconstrained": 0.01475123541516089,
  "scf_iterations_last": 14,
  "cr_positions": [],
  "mean_gap": 3.567047767642432,
  "magmom_total": 1.9131281153573033e-11,
  "magmom_cr": [],
  "optimizer_steps": 4,
  "status": "converged",
  "elapsed_s": 8550.141947746277,
  "peak_rss_GiB_rank0": 1.2872886657714844,
  "finished": "2026-10-23T06:02:32.306415+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_host_AA_n4/task.json <==
{
  "id": "C1_host_AA_n4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.4,
    "cr": []
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine 4x4 host reference"
}

==> anc/DA2_data/prod/runs_hostA/C1_host_AB_n4/result.json <==
{
  "id": "C1_host_AB_n4",
  "task": {
    "id": "C1_host_AB_n4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.4,
      "cr": []
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine 4x4 host reference"
  },
  "attempt": 1,
  "started": "2026-10-23T04:24:02.199322+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "894daf6f60c5621dd4c63ec1c54ea045bcfe299b4898779bfa1b0a65896a1a78",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -595.6966309913461,
  "fmax": 0.010396858676617108,
  "fmax_unconstrained": 0.010396858676617108,
  "scf_iterations_last": 5,
  "cr_positions": [],
  "mean_gap": 3.3997831230121225,
  "magmom_total": 1.1668546002358264e-13,
  "magmom_cr": [],
  "optimizer_steps": 1,
  "status": "converged",
  "elapsed_s": 1640.8553128242493,
  "peak_rss_GiB_rank0": 1.2018241882324219,
  "finished": "2026-10-23T04:51:23.056277+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_host_AB_n4/task.json <==
{
  "id": "C1_host_AB_n4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.4,
    "cr": []
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine 4x4 host reference"
}

==> anc/DA2_data/prod/runs_hostA/C1_host_mono_n3_s010/result.json <==
{
  "id": "C1_host_mono_n3_s010",
  "task": {
    "id": "C1_host_mono_n3_s010",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": []
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_host_mono_n3/final.traj",
    "_after": [
      "B1_host_mono_n3"
    ],
    "note": "mono host at the smearing used for mono+Cr (0.10 eV), for consistent binding energies"
  },
  "attempt": 1,
  "started": "2026-10-21T20:10:02.341168+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "c876b8579d51c375ebb0a95c5ab3d4e8ebfff36b738f4d2797b6b7515e977aa0",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_host_mono_n3/final.traj",
  "energy": -167.09211849949762,
  "fmax": 0.001604855207574758,
  "fmax_unconstrained": 0.001604855207574758,
  "scf_iterations_last": 26,
  "cr_positions": [],
  "magmom_total": 2.940616533181763e-09,
  "magmom_cr": [],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 563.4648859500885,
  "peak_rss_GiB_rank0": 0.6346588134765625,
  "finished": "2026-10-21T20:19:25.808234+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_host_mono_n3_s010/task.json <==
{
  "id": "C1_host_mono_n3_s010",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": []
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_host_mono_n3/final.traj",
  "_after": [
    "B1_host_mono_n3"
  ],
  "note": "mono host at the smearing used for mono+Cr (0.10 eV), for consistent binding energies"
}

==> anc/DA2_data/prod/runs_hostA/C1_host_mono_n4/result.json <==
{
  "id": "C1_host_mono_n4",
  "task": {
    "id": "C1_host_mono_n4",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 4,
      "gap": 3.4,
      "cr": []
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine 4x4 host reference"
  },
  "attempt": 1,
  "started": "2026-10-23T04:52:02.186728+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "cd7d57550e5d9f2f8888b37a9fa49b035aabcdab0740ab3b85bae21db04de1b6",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -297.03316502824356,
  "fmax": 0.0015084430874416918,
  "fmax_unconstrained": 0.0015084430874416918,
  "scf_iterations_last": 19,
  "cr_positions": [],
  "magmom_total": -1.4200703408643392e-13,
  "magmom_cr": [],
  "optimizer_steps": 0,
  "status": "converged",
  "elapsed_s": 302.4149477481842,
  "peak_rss_GiB_rank0": 0.5582427978515625,
  "finished": "2026-10-23T04:57:04.603273+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_host_mono_n4/task.json <==
{
  "id": "C1_host_mono_n4",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 4,
    "gap": 3.4,
    "cr": []
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine 4x4 host reference"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_bridge_m4_e550/result.json <==
{
  "id": "C1_mono_n3_bridge_m4_e550",
  "task": {
    "id": "C1_mono_n3_bridge_m4_e550",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "bridge",
          "z": 2.0
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 550,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
    "_after": [
      "B1_mono_n3_bridge_m4"
    ],
    "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_mono_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T10:10:02.280647+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "dbdb9e48886be2f45052bd626e4edfd6b64266a2e9bccf0a49c2a569a7c5ce37",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_mono_n3_bridge_m4/final.traj",
  "energy": -173.48084630006204,
  "fmax": 0.013825688172310266,
  "fmax_unconstrained": 0.013825688172310266,
  "scf_iterations_last": 44,
  "cr_positions": [
    [
      1.850266552657348,
      2.492573853106995,
      10.278429841795829
    ]
  ],
  "cr_c_nearest12": [
    [
      2.38103086315881,
      2.381051922975219,
      2.970437330153126,
      2.9704522109163545,
      2.9704799675537057,
      2.9704949107003995,
      3.4500544900598418,
      3.450056362691859,
      3.4500681770764094,
      3.4500768882661004,
      3.862030530205638,
      3.8620402461938106
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.738994681359783,
  "magmom_cr": [
    4.018213501655165
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 480.8364746570587,
  "peak_rss_GiB_rank0": 0.5574226379394531,
  "finished": "2026-10-22T10:18:03.118298+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_bridge_m4_e550/task.json <==
{
  "id": "C1_mono_n3_bridge_m4_e550",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "bridge",
        "z": 2.0
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 550,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
  "_after": [
    "B1_mono_n3_bridge_m4"
  ],
  "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_mono_n3_bridge_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_bridge_m4_k6/result.json <==
{
  "id": "C1_mono_n3_bridge_m4_k6",
  "task": {
    "id": "C1_mono_n3_bridge_m4_k6",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "bridge",
          "z": 2.0
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        6,
        6,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
    "_after": [
      "B1_mono_n3_bridge_m4"
    ],
    "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_mono_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T10:20:02.509559+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "ea2dd5145edeb2f03e9ea034a7fdcdfd7f2e68a75017fc7fd8aaf2a1cea057e8",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_mono_n3_bridge_m4/final.traj",
  "energy": -173.00654385691388,
  "fmax": 0.026161068447691987,
  "fmax_unconstrained": 0.026161068447691987,
  "scf_iterations_last": 40,
  "cr_positions": [
    [
      1.850266552657348,
      2.492573853106995,
      10.278429841795829
    ]
  ],
  "cr_c_nearest12": [
    [
      2.38103086315881,
      2.381051922975219,
      2.970437330153126,
      2.9704522109163545,
      2.9704799675537057,
      2.9704949107003995,
      3.4500544900598418,
      3.450056362691859,
      3.4500681770764094,
      3.4500768882661004,
      3.862030530205638,
      3.8620402461938106
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.695423028983957,
  "magmom_cr": [
    4.014925196791825
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 489.27389430999756,
  "peak_rss_GiB_rank0": 0.7388153076171875,
  "finished": "2026-10-22T10:28:11.785787+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_bridge_m4_k6/task.json <==
{
  "id": "C1_mono_n3_bridge_m4_k6",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "bridge",
        "z": 2.0
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
  "_after": [
    "B1_mono_n3_bridge_m4"
  ],
  "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_mono_n3_bridge_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_bridge_m4_noD3/result.json <==
{
  "id": "C1_mono_n3_bridge_m4_noD3",
  "task": {
    "id": "C1_mono_n3_bridge_m4_noD3",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "bridge",
          "z": 2.0
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "d3": false
    },
    "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
    "_after": [
      "B1_mono_n3_bridge_m4"
    ],
    "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_mono_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T10:30:01.861548+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "553b2ce6b4620aa6d72684ec65fa53b245c7c9a5c7128875e0fe2abd993cfc85",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_mono_n3_bridge_m4/final.traj",
  "energy": -171.18265863044482,
  "free_energy": -171.21269813405138,
  "fmax": 0.039090538699766614,
  "fmax_unconstrained": 0.039090538699766614,
  "scf_iterations_last": 40,
  "cr_positions": [
    [
      1.850266552657348,
      2.492573853106995,
      10.278429841795829
    ]
  ],
  "cr_c_nearest12": [
    [
      2.38103086315881,
      2.381051922975219,
      2.970437330153126,
      2.9704522109163545,
      2.9704799675537057,
      2.9704949107003995,
      3.4500544900598418,
      3.450056362691859,
      3.4500681770764094,
      3.4500768882661004,
      3.862030530205638,
      3.8620402461938106
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.739180705375174,
  "magmom_cr": [
    4.018682169317641
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 278.9575433731079,
  "peak_rss_GiB_rank0": 0.4624061584472656,
  "finished": "2026-10-22T10:34:40.820877+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_bridge_m4_noD3/task.json <==
{
  "id": "C1_mono_n3_bridge_m4_noD3",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "bridge",
        "z": 2.0
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "d3": false
  },
  "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
  "_after": [
    "B1_mono_n3_bridge_m4"
  ],
  "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_mono_n3_bridge_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_bridge_m4_s005/result.json <==
{
  "id": "C1_mono_n3_bridge_m4_s005",
  "task": {
    "id": "C1_mono_n3_bridge_m4_s005",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "bridge",
          "z": 2.0
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
    "_after": [
      "B1_mono_n3_bridge_m4"
    ],
    "note": "stage C1 smearing 0.05 check at the relaxed geometry of B1_mono_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-22T10:58:01.854721+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "8432779ccc0a8bc8d6fb74773a2f09d3c6c92422286004c76d3530d1aefcd54a",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_mono_n3_bridge_m4/final.traj",
  "energy": -173.03022235677824,
  "fmax": 0.024301832849331195,
  "fmax_unconstrained": 0.024301832849331195,
  "scf_iterations_last": 38,
  "cr_positions": [
    [
      1.850266552657348,
      2.492573853106995,
      10.278429841795829
    ]
  ],
  "cr_c_nearest12": [
    [
      2.38103086315881,
      2.381051922975219,
      2.970437330153126,
      2.9704522109163545,
      2.9704799675537057,
      2.9704949107003995,
      3.4500544900598418,
      3.450056362691859,
      3.4500681770764094,
      3.4500768882661004,
      3.862030530205638,
      3.8620402461938106
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.749964755401056,
  "magmom_cr": [
    4.019145420187124
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 241.9027509689331,
  "peak_rss_GiB_rank0": 0.46489715576171875,
  "finished": "2026-10-22T11:02:03.758480+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_bridge_m4_s005/task.json <==
{
  "id": "C1_mono_n3_bridge_m4_s005",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "bridge",
        "z": 2.0
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
  "_after": [
    "B1_mono_n3_bridge_m4"
  ],
  "note": "stage C1 smearing 0.05 check at the relaxed geometry of B1_mono_n3_bridge_m4"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_hollow_z21_m6_e550/result.json <==
{
  "id": "C1_mono_n3_hollow_z21_m6_e550",
  "task": {
    "id": "C1_mono_n3_hollow_z21_m6_e550",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 550,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "_after": [
      "B2_mono_n3_hollow_z21_m6"
    ],
    "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
  },
  "attempt": 1,
  "started": "2026-10-22T10:36:02.075083+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "551706489e1f15a0c8852d3e0a5af0731736115ca395f329e6cf65c73287e6c9",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -173.53315309803097,
  "fmax": 0.011826961798348617,
  "fmax_unconstrained": 0.011826961798348617,
  "scf_iterations_last": 41,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751413425050352,
  "magmom_cr": [
    4.07387102316863
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 413.91226601600647,
  "peak_rss_GiB_rank0": 0.5582733154296875,
  "finished": "2026-10-22T10:42:55.988637+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_hollow_z21_m6_e550/task.json <==
{
  "id": "C1_mono_n3_hollow_z21_m6_e550",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 550,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "_after": [
    "B2_mono_n3_hollow_z21_m6"
  ],
  "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_hollow_z21_m6_k6/result.json <==
{
  "id": "C1_mono_n3_hollow_z21_m6_k6",
  "task": {
    "id": "C1_mono_n3_hollow_z21_m6_k6",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        6,
        6,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "_after": [
      "B2_mono_n3_hollow_z21_m6"
    ],
    "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
  },
  "attempt": 1,
  "started": "2026-10-22T10:44:02.328942+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b43f10d6ac9b6b2b27eb236f2b2646e10c885b4cf93e11d0fa87a295c418aab7",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -173.07404819086491,
  "fmax": 0.05029806284236536,
  "fmax_unconstrained": 0.05029806284236536,
  "scf_iterations_last": 37,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.811813816665444,
  "magmom_cr": [
    4.077172139510042
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 406.4116394519806,
  "peak_rss_GiB_rank0": 0.74468994140625,
  "finished": "2026-10-22T10:50:48.742108+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_hollow_z21_m6_k6/task.json <==
{
  "id": "C1_mono_n3_hollow_z21_m6_k6",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "_after": [
    "B2_mono_n3_hollow_z21_m6"
  ],
  "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_hollow_z21_m6_noD3/result.json <==
{
  "id": "C1_mono_n3_hollow_z21_m6_noD3",
  "task": {
    "id": "C1_mono_n3_hollow_z21_m6_noD3",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "d3": false
    },
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "_after": [
      "B2_mono_n3_hollow_z21_m6"
    ],
    "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
  },
  "attempt": 1,
  "started": "2026-10-22T10:52:02.774969+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1ed43638ca57b6ffe4c36df7e89643fdd4b7d7ac55b66e9e19c7c64d25d61515",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -171.10069893794918,
  "free_energy": -171.13750906320584,
  "fmax": 0.2578797593123981,
  "fmax_unconstrained": 0.2578797593123981,
  "scf_iterations_last": 42,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751468487709694,
  "magmom_cr": [
    4.074156965581805
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 299.7447063922882,
  "peak_rss_GiB_rank0": 0.462738037109375,
  "finished": "2026-10-22T10:57:02.520796+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_hollow_z21_m6_noD3/task.json <==
{
  "id": "C1_mono_n3_hollow_z21_m6_noD3",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "d3": false
  },
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "_after": [
    "B2_mono_n3_hollow_z21_m6"
  ],
  "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_hollow_z21_m6_s005/result.json <==
{
  "id": "C1_mono_n3_hollow_z21_m6_s005",
  "task": {
    "id": "C1_mono_n3_hollow_z21_m6_s005",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "_after": [
      "B2_mono_n3_hollow_z21_m6"
    ],
    "note": "stage C1 smearing 0.05 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
  },
  "attempt": 1,
  "started": "2026-10-22T11:04:01.960713+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e41c33024e985b93f29bb9f07d9d53d3a4fd767f365beae6701d0b1dc6686797",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -173.07868709344964,
  "fmax": 0.02306493161344216,
  "fmax_unconstrained": 0.02306493161344216,
  "scf_iterations_last": 42,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.7500485954464935,
  "magmom_cr": [
    4.0757998320549
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 223.54433798789978,
  "peak_rss_GiB_rank0": 0.46588897705078125,
  "finished": "2026-10-22T11:07:45.506225+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C1_mono_n3_hollow_z21_m6_s005/task.json <==
{
  "id": "C1_mono_n3_hollow_z21_m6_s005",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "_after": [
    "B2_mono_n3_hollow_z21_m6"
  ],
  "note": "stage C1 smearing 0.05 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f15_M0/result.json <==
{
  "id": "C2_AA_n4free_scan_f15_M0",
  "task": {
    "id": "C2_AA_n4free_scan_f15_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 free hollow->bridge scan, f=0.15: M=0 branch (fixed total moment)",
    "from": "prod/runs/B2_AA_n4_hollow_m0/final.traj",
    "cr_shift": [
      -0.09251,
      0.16024,
      0.0
    ],
    "_queue": "queue.txt",
    "_after": [
      "B2_AA_n4_hollow_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-25T15:10:03.216983+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e18a5baadc5b03a4a5d87eba581ba62c8327b4259a0a1dfae18ec436cd9d6e68",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AA_n4_hollow_m0/final.traj",
  "energy": -602.3965637595331,
  "fmax": 0.017595249603250554,
  "fmax_unconstrained": 1.715744612724253,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.6080012751935033,
      3.721039822649764,
      9.800000819002895
    ]
  ],
  "mean_gap": 3.4144278520480214,
  "cr_c_nearest12": [
    [
      2.1754689004418055,
      2.1754691409101414,
      2.176658019414577,
      2.1766582001824983,
      2.2192830946452884,
      2.2192831916254905,
      2.2195865507103503,
      2.21958659772548,
      2.271506128892827,
      2.2715061326554933,
      2.273233999734452,
      2.273234044108424
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 3.748519910678267e-14,
  "magmom_cr": [
    -3.589458207749754e-13
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 32596.42507314682,
  "peak_rss_GiB_rank0": 2.024608612060547,
  "finished": "2026-10-26T00:13:19.645575+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f15_M0/task.json <==
{
  "id": "C2_AA_n4free_scan_f15_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 free hollow->bridge scan, f=0.15: M=0 branch (fixed total moment)",
  "from": "prod/runs/B2_AA_n4_hollow_m0/final.traj",
  "cr_shift": [
    -0.09251,
    0.16024,
    0.0
  ],
  "_queue": "queue.txt",
  "_after": [
    "B2_AA_n4_hollow_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f20_M0/result.json <==
{
  "id": "C2_AA_n4free_scan_f20_M0",
  "task": {
    "id": "C2_AA_n4free_scan_f20_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 free hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
    "from": "prod/runs/B2_AA_n4_hollow_m0/final.traj",
    "cr_shift": [
      -0.12335,
      0.21365,
      0.0
    ],
    "_queue": "queue.txt",
    "_after": [
      "B2_AA_n4_hollow_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-26T00:14:02.295707+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "63be4f34148fd7f541069e4061891ee0ca6efcee23aa43167689ed5799f7fd6c",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AA_n4_hollow_m0/final.traj",
  "energy": -602.2785560506102,
  "fmax": 0.01563698051910033,
  "fmax_unconstrained": 2.235477865115404,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      3.5771612751935034,
      3.774449822649764,
      9.800001420999621
    ]
  ],
  "mean_gap": 3.417965021030792,
  "cr_c_nearest12": [
    [
      2.164561801198292,
      2.164562218999534,
      2.165583684793848,
      2.165584075720587,
      2.2238704055948553,
      2.2238709117855215,
      2.2247884994005083,
      2.224789015527726,
      2.2964625630745386,
      2.2964632364880786,
      2.2987641570928465,
      2.298764846207962
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 1.6458316548526e-14,
  "magmom_cr": [
    6.745602731663249e-13
  ],
  "optimizer_steps": 18,
  "status": "converged",
  "elapsed_s": 12980.96211218834,
  "peak_rss_GiB_rank0": 2.051372528076172,
  "finished": "2026-10-26T03:50:23.261490+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f20_M0/task.json <==
{
  "id": "C2_AA_n4free_scan_f20_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 free hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
  "from": "prod/runs/B2_AA_n4_hollow_m0/final.traj",
  "cr_shift": [
    -0.12335,
    0.21365,
    0.0
  ],
  "_queue": "queue.txt",
  "_after": [
    "B2_AA_n4_hollow_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f20_mag/result.json <==
{
  "id": "C2_AA_n4free_scan_f20_mag",
  "task": {
    "id": "C2_AA_n4free_scan_f20_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 free hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
    "cr_shift": [
      0.49341,
      -0.8546,
      -0.0
    ],
    "_queue": "queue.txt",
    "_after": [
      "B2_AA_n4_bridge_fix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-25T15:10:02.921660+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "2c978a87f6471d2d3c42452b840f2aa80e3ef2e3179a34d0769e4b62817d8723",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
  "energy": -602.3128039172672,
  "fmax": 0.016362305197600596,
  "fmax_unconstrained": 0.2389582870522565,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      3.57716,
      3.7744501207951227,
      9.79540513560908
    ]
  ],
  "mean_gap": 3.888483336957756,
  "cr_c_nearest12": [
    [
      2.3347998985558975,
      2.3351873988271805,
      2.3352350015336283,
      2.335579157897411,
      2.4744135182373284,
      2.4744331254870904,
      2.474859149752096,
      2.4749061756623663,
      2.609631152848312,
      2.609950695048225,
      2.6105001183236407,
      2.6108172103250515
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.836963833485266,
  "magmom_cr": [
    3.610274132533215
  ],
  "optimizer_steps": 28,
  "status": "converged",
  "elapsed_s": 42716.75468349457,
  "peak_rss_GiB_rank0": 1.3018341064453125,
  "finished": "2026-10-26T03:01:59.678591+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f20_mag/task.json <==
{
  "id": "C2_AA_n4free_scan_f20_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 free hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
  "cr_shift": [
    0.49341,
    -0.8546,
    -0.0
  ],
  "_queue": "queue.txt",
  "_after": [
    "B2_AA_n4_bridge_fix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f25_M0/result.json <==
{
  "id": "C2_AA_n4free_scan_f25_M0",
  "task": {
    "id": "C2_AA_n4free_scan_f25_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 free hollow->bridge scan, f=0.25: M=0 branch (fixed total moment)",
    "from": "prod/runs/B2_AA_n4_hollow_m0/final.traj",
    "cr_shift": [
      -0.15419,
      0.26706,
      0.0
    ],
    "_queue": "queue.txt",
    "_after": [
      "B2_AA_n4_hollow_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-26T03:52:02.359738+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "fd001a06db6467e32772cd975204d6da4e9eb49d5571b13f1d3ac79a01b6ffc4",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AA_n4_hollow_m0/final.traj",
  "energy": -602.1296230114264,
  "fmax": 0.018543989305843424,
  "fmax_unconstrained": 2.7051447118254726,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      3.5463212751935034,
      3.827859822649764,
      9.800001156271797
    ]
  ],
  "mean_gap": 3.422714530048429,
  "cr_c_nearest12": [
    [
      2.1547150170442815,
      2.1547151331136063,
      2.155629887797117,
      2.1556300219115605,
      2.229286312398462,
      2.229286521754724,
      2.2308109972237387,
      2.2308111590498867,
      2.324983429660088,
      2.324983806961973,
      2.327867145886712,
      2.3278675220179452
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 2.4921058648061182e-14,
  "magmom_cr": [
    -5.5786107187037e-13
  ],
  "optimizer_steps": 19,
  "status": "converged",
  "elapsed_s": 18613.50218129158,
  "peak_rss_GiB_rank0": 2.0487823486328125,
  "finished": "2026-10-26T09:02:15.863848+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f25_M0/task.json <==
{
  "id": "C2_AA_n4free_scan_f25_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 free hollow->bridge scan, f=0.25: M=0 branch (fixed total moment)",
  "from": "prod/runs/B2_AA_n4_hollow_m0/final.traj",
  "cr_shift": [
    -0.15419,
    0.26706,
    0.0
  ],
  "_queue": "queue.txt",
  "_after": [
    "B2_AA_n4_hollow_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f25_mag/result.json <==
{
  "id": "C2_AA_n4free_scan_f25_mag",
  "task": {
    "id": "C2_AA_n4free_scan_f25_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 free hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
    "cr_shift": [
      0.46257,
      -0.80119,
      -0.0
    ],
    "_queue": "queue.txt",
    "_after": [
      "B2_AA_n4_bridge_fix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-26T03:02:02.587693+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "44211011cdeba880083757d7d75ad8c4b98f5e663cbf8673c5e364f31fcb1d7a",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
  "energy": -602.3301965198959,
  "fmax": 0.018593058481941274,
  "fmax_unconstrained": 0.23132026458495425,
  "scf_iterations_last": 14,
  "cr_positions": [
    [
      3.54632,
      3.8278601207951226,
      9.795319343096228
    ]
  ],
  "mean_gap": 3.873170625056556,
  "cr_c_nearest12": [
    [
      2.313794049240203,
      2.3138449692719365,
      2.3140142987698926,
      2.3140430548552464,
      2.476104640519811,
      2.476456737423057,
      2.4765349152282967,
      2.4768719548154063,
      2.63519821042568,
      2.6356587724800864,
      2.6358145710084475,
      2.6362702294329585
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.848134455388253,
  "magmom_cr": [
    3.604310200459958
  ],
  "optimizer_steps": 39,
  "status": "converged",
  "elapsed_s": 39652.39497709274,
  "peak_rss_GiB_rank0": 1.3353271484375,
  "finished": "2026-10-26T14:02:54.983789+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f25_mag/task.json <==
{
  "id": "C2_AA_n4free_scan_f25_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 free hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
  "cr_shift": [
    0.46257,
    -0.80119,
    -0.0
  ],
  "_queue": "queue.txt",
  "_after": [
    "B2_AA_n4_bridge_fix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f30_mag/result.json <==
{
  "id": "C2_AA_n4free_scan_f30_mag",
  "task": {
    "id": "C2_AA_n4free_scan_f30_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 free hollow->bridge scan, f=0.3: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
    "cr_shift": [
      0.43173,
      -0.74778,
      -0.0
    ],
    "_queue": "queue.txt",
    "_after": [
      "B2_AA_n4_bridge_fix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-26T09:04:02.704539+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "7489b0a8da4a117f8a0e1f01cc513d0365141abc5439b86c67c498bb4def9615",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
  "energy": -602.3435312844232,
  "fmax": 0.008282200318438132,
  "fmax_unconstrained": 0.17058395351768874,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      3.51548,
      3.8812701207951226,
      9.795377167538934
    ]
  ],
  "mean_gap": 3.8623544514718064,
  "cr_c_nearest12": [
    [
      2.291013978201719,
      2.2910187500955193,
      2.2911968152187225,
      2.2912164963416246,
      2.4795432392177035,
      2.4800022807253805,
      2.480163261699694,
      2.48059630606479,
      2.6638199875547772,
      2.664468840680128,
      2.6645046648189363,
      2.6651469239877303
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.859641301639423,
  "magmom_cr": [
    3.5985368498992374
  ],
  "optimizer_steps": 35,
  "status": "converged",
  "elapsed_s": 21613.048297405243,
  "peak_rss_GiB_rank0": 2.0326309204101562,
  "finished": "2026-10-26T15:04:15.756763+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_AA_n4free_scan_f30_mag/task.json <==
{
  "id": "C2_AA_n4free_scan_f30_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 free hollow->bridge scan, f=0.3: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
  "cr_shift": [
    0.43173,
    -0.74778,
    -0.0
  ],
  "_queue": "queue.txt",
  "_after": [
    "B2_AA_n4_bridge_fix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostA/C2_AB_n3_neb7_mid_mid2/neb.log <==
      Step     Time          Energy          fmax
FIRE:    0 20:05:28     -341.725971        0.115532
FIRE:    1 21:10:51     -341.726191        0.098706
FIRE:    2 22:21:16     -341.726503        0.070819
FIRE:    3 23:35:25     -341.726817        0.045650
FIRE:    4 00:27:07     -341.727090        0.049365
FIRE:    5 01:14:00     -341.727351        0.053546
FIRE:    6 02:01:03     -341.727651        0.042641
FIRE:    7 02:49:24     -341.727942        0.034867
FIRE:    8 03:40:39     -341.728181        0.033226
FIRE:    9 04:34:56     -341.728315        0.030066
FIRE:   10 05:29:25     -341.728384        0.025391
FIRE:   11 06:28:23     -341.728357        0.020563
FIRE:   12 07:04:57     -341.728372        0.021922
FIRE:   13 07:39:44     -341.728392        0.021131
FIRE:   14 08:21:38     -341.728410        0.021297
FIRE:   15 08:58:21     -341.728434        0.020993
FIRE:   16 09:41:06     -341.728458        0.020807
FIRE:   17 10:25:15     -341.728477        0.020532
FIRE:   18 11:11:51     -341.728498        0.020230
FIRE:   19 12:00:41     -341.728529        0.019863


==> anc/DA2_data/prod/runs_hostA/C2_AB_n3_neb7_mid_mid2/result.json <==
{
  "id": "C2_AB_n3_neb7_mid_mid2",
  "task": {
    "id": "C2_AB_n3_neb7_mid_mid2",
    "type": "neb",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid"
        }
      ]
    },
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "note": "AB mid -> mid2 CI-NEB, 7 images, fmax 0.02 (discretisation check of B3_AB_n3_neb_mid_mid2b)",
    "_after": [],
    "_class": "E",
    "neb": {
      "initial": "prod/runs/B3_AB_n3_mid_shift_m4/final.traj",
      "final": "prod/runs/B3_AB_n3_mid2_shift_m4/final.traj",
      "nimages": 7,
      "image_magmom": [
        4.0,
        4.0,
        4.0,
        4.0,
        4.0,
        4.0,
        4.0,
        4.0,
        4.0
      ],
      "climb": true,
      "fmax": 0.02,
      "steps": 400,
      "maxstep": 0.1,
      "guess": "prod/guess/AB_n3_neb_mid_mid2b_dense7.traj"
    }
  },
  "attempt": 1,
  "started": "2026-10-25T15:10:03.113047+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "8377501a4beedbe133a9796fe81f68d0c143fa211547f7dcedf2d6cb5d45dbdf",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "new",
  "image_energies": [
    -341.74159698025835,
    -341.7368066571404,
    -341.73002752866637,
    -341.72852883731736,
    -341.72911342958,
    -341.72856179663916,
    -341.73150993480635,
    -341.7387253652556,
    -341.74161979350583
  ],
  "image_fmax_perp": null,
  "barrier_forward": 0.013068142940994676,
  "barrier_reverse": 0.013090956188477776,
  "reaction_energy": -2.2813247483099985e-05,
  "endpoint_reference_energies": [
    -341.7415971920324,
    -341.7416199123906
  ],
  "endpoint_mismatch_meV": [
    0.0002117740223184228,
    0.0001188847704725049
  ],
  "imax": 3,
  "images": [
    {
      "cr_positions": [
        [
          2.4799199404761767,
          2.1672474977242895,
          9.804736991904127
        ]
      ],
      "mean_gap": 3.990988897812991,
      "cr_c_nearest12": [
        [
          2.1588267536492802,
          2.1676080163986424,
          2.3394428876955904,
          2.342975001697704,
          2.346144502165749,
          2.3512489761958943,
          2.7324018392714575,
          2.7409244335391083,
          2.7684503718497595,
          2.7781562564165516,
          2.922253512159822,
          2.927394604250149
        ]
      ],
      "cr_cn_2p4": [
        6
      ],
      "magmom_total": 4.325890680581541,
      "magmom_cr": [
        3.4668969268027388
      ]
    },
    {
      "cr_positions": [
        [
          2.517583268076503,
          2.317549513849829,
          9.831089360271479
        ]
      ],
      "mean_gap": 3.986672797745287,
      "cr_c_nearest12": [
        [
          2.1471386778658434,
          2.1938522269896312,
          2.3112536741614513,
          2.3446881674828597,
          2.3529678264226765,
          2.395826211763974,
          2.620014539211039,
          2.6662910190290092,
          2.793632073795711,
          2.843579230791653,
          2.8475043685751764,
          2.8916313491738834
        ]
      ],
      "cr_cn_2p4": [
        6
      ],
      "magmom_total": 4.334286396064275,
      "magmom_cr": [
        3.47483549366079
      ]
    },
    {
      "cr_positions": [
        [
          2.5948071026511097,
          2.451215074958061,
          9.857935817898964
        ]
      ],
      "mean_gap": 3.9838639001155265,
      "cr_c_nearest12": [
        [
          2.1474967340141933,
          2.2284009541562804,
          2.2748707551014684,
          2.3368225984466795,
          2.389133409085313,
          2.4782153577592814,
          2.4995787634707978,
          2.6252166978048983,
          2.679007334615022,
          2.7734964766199375,
          2.908919308013408,
          3.020259584583863
        ]
      ],
      "cr_cn_2p4": [
        5
      ],
      "magmom_total": 4.348251805680287,
      "magmom_cr": [
        3.4880235259724577
      ]
    },
    {
      "cr_positions": [
        [
          2.687660704693069,
          2.568955061286496,
          9.878661292629415
        ]
      ],
      "mean_gap": 3.9830991019596897,
      "cr_c_nearest12": [
        [
          2.1536867970361953,
          2.2425273478432692,
          2.2696090999577545,
          2.3258050382490696,
          2.3929354951677464,
          2.4476308400629616,
          2.576774748564086,
          2.585614644342177,
          2.612311947220936,
          2.714524973551925,
          2.958238285375723,
          3.0640530510649424
        ]
      ],
      "cr_cn_2p4": [
        5
      ],
      "magmom_total": 4.360439405468632,
      "magmom_cr": [
        3.4939862365943726
      ]
    },
    {
      "cr_positions": [
        [
          2.7698511236872054,
          2.6945178858477665,
          9.884373632691856
        ]
      ],
      "mean_gap": 3.982342544101183,
      "cr_c_nearest12": [
        [
          2.154880247235744,
          2.2333020321915846,
          2.313635723502194,
          2.320870595822743,
          2.3304338073073816,
          2.502895287576676,
          2.522048245611501,
          2.6097918040523216,
          2.642343921284997,
          2.6613391172269876,
          2.9994921305771562,
          3.014068031172967
        ]
      ],
      "cr_cn_2p4": [
        5
      ],
      "magmom_total": 4.365216521138862,
      "magmom_cr": [
        3.494299036594295
      ]
    },
    {
      "cr_positions": [
        [
          2.8272134651417957,
          2.8260019176913467,
          9.876060973585401
        ]
      ],
      "mean_gap": 3.980859327409206,
      "cr_c_nearest12": [
        [
          2.1520908290994902,
          2.2481170519830904,
          2.2600490622862326,
          2.3291152814490275,
          2.4111643256921265,
          2.4319025560365057,
          2.5554195623393414,
          2.6001199010188722,
          2.6098258820012923,
          2.724961587463063,
          2.95037716816016,
          3.0793081787532115
        ]
      ],
      "cr_cn_2p4": [
        4
      ],
      "magmom_total": 4.357064346044267,
      "magmom_cr": [
        3.491851812415998
      ]
    },
    {
      "cr_positions": [
        [
          2.8855653969465567,
          2.9718696546553005,
          9.852233835234845
        ]
      ],
      "mean_gap": 3.98023850861893,
      "cr_c_nearest12": [
        [
          2.1453962037099097,
          2.2192557801857045,
          2.284884458925061,
          2.3409707760762504,
          2.37436542000032,
          2.452173425428009,
          2.5268691769631344,
          2.626418305693045,
          2.7003136597536685,
          2.7858892812028206,
          2.8983760509615606,
          2.9875712920830177
        ]
      ],
      "cr_cn_2p4": [
        5
      ],
      "magmom_total": 4.34309410556561,
      "magmom_cr": [
        3.4827180125532196
      ]
    },
    {
      "cr_positions": [
        [
          2.9708180786029277,
          3.103057970735832,
          9.82506437710318
        ]
      ],
      "mean_gap": 3.98067356047044,
      "cr_c_nearest12": [
        [
          2.146813197949381,
          2.185166514036289,
          2.319176141497309,
          2.343396444345845,
          2.3463814897072037,
          2.375941780896853,
          2.6469178035141177,
          2.674553869102584,
          2.819258844966803,
          2.8319244927652787,
          2.8588439897237246,
          2.8595849154512254
        ]
      ],
      "cr_cn_2p4": [
        6
      ],
      "magmom_total": 4.327111956047185,
      "magmom_cr": [
        3.4669423953383607
      ]
    },
    {
      "cr_positions": [
        [
          3.0725474048633483,
          3.215805475195159,
          9.80023236805887
        ]
      ],
      "mean_gap": 3.9785034835421653,
      "cr_c_nearest12": [
        [
          2.1594585733381977,
          2.1612195403866203,
          2.3360143349983864,
          2.3364302058830417,
          2.345468095300511,
          2.345772536266,
          2.743529784708468,
          2.7474334298173853,
          2.7545089036578507,
          2.757878033046179,
          2.9391685110406773,
          2.9405911718843
        ]
      ],
      "cr_cn_2p4": [
        6
      ],
      "magmom_total": 4.3189700214798625,
      "magmom_cr": [
        3.4594451338237406
      ]
    }
  ],
  "neb_steps": 19,
  "status": "converged",
  "elapsed_s": 75038.67806720734,
  "peak_rss_GiB_rank0": 3.3535385131835938,
  "finished": "2026-10-26T12:00:41.794907+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_AB_n3_neb7_mid_mid2/task.json <==
{
  "id": "C2_AB_n3_neb7_mid_mid2",
  "type": "neb",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid"
      }
    ]
  },
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "AB mid -> mid2 CI-NEB, 7 images, fmax 0.02 (discretisation check of B3_AB_n3_neb_mid_mid2b)",
  "_after": [],
  "_class": "E",
  "neb": {
    "initial": "prod/runs/B3_AB_n3_mid_shift_m4/final.traj",
    "final": "prod/runs/B3_AB_n3_mid2_shift_m4/final.traj",
    "nimages": 7,
    "image_magmom": [
      4.0,
      4.0,
      4.0,
      4.0,
      4.0,
      4.0,
      4.0,
      4.0,
      4.0
    ],
    "climb": true,
    "fmax": 0.02,
    "steps": 400,
    "maxstep": 0.1,
    "guess": "prod/guess/AB_n3_neb_mid_mid2b_dense7.traj"
  }
}

==> anc/DA2_data/prod/runs_hostA/C2_AB_n4_mid2_pinfix_fromdrift_m4/result.json <==
{
  "id": "C2_AB_n4_mid2_pinfix_fromdrift_m4",
  "task": {
    "id": "C2_AB_n4_mid2_pinfix_fromdrift_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.4,
      "cr": [
        {
          "site": "mid2",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB 4x4 pinned, mid2 with Cr xy held, from the final geometry of C2_AB_n4_topB_pin_m4 (Cr 0.09 A away)",
    "from": "prod/runs/C2_AB_n4_topB_pin_m4/final.traj",
    "cr_shift": [
      -0.08636,
      -0.02593,
      0.0
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T18:54:02.152001+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "eb8291ce3a243a9cf9de6f24e4832314e46d0c6c4d58bff29cd1df3aa60da507",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AB_n4_topB_pin_m4/final.traj",
  "energy": -602.3551759931421,
  "fmax": 0.015491850749888965,
  "fmax_unconstrained": 0.34051429383302473,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      1.8502458886764375,
      3.916890403998057,
      9.707321230151416
    ]
  ],
  "mean_gap": 3.593704658457092,
  "cr_c_nearest12": [
    [
      2.1612485341945313,
      2.1624482738429194,
      2.3162046787215207,
      2.3198689499665672,
      2.3219689968983466,
      2.323377009153642,
      2.6859094272004134,
      2.6887986279200455,
      2.695019109680108,
      2.6966720508148825,
      2.859346950245613,
      2.874254678485162
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.819014097038295,
  "magmom_cr": [
    3.5371780571578415
  ],
  "optimizer_steps": 16,
  "status": "converged",
  "elapsed_s": 15914.133872747421,
  "peak_rss_GiB_rank0": 1.3233413696289062,
  "finished": "2026-10-22T23:19:16.289540+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_AB_n4_mid2_pinfix_fromdrift_m4/task.json <==
{
  "id": "C2_AB_n4_mid2_pinfix_fromdrift_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.4,
    "cr": [
      {
        "site": "mid2",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB 4x4 pinned, mid2 with Cr xy held, from the final geometry of C2_AB_n4_topB_pin_m4 (Cr 0.09 A away)",
  "from": "prod/runs/C2_AB_n4_topB_pin_m4/final.traj",
  "cr_shift": [
    -0.08636,
    -0.02593,
    0.0
  ]
}

==> anc/DA2_data/prod/runs_hostA/C2_AB_n4_mid2_pinfix_m4/result.json <==
{
  "id": "C2_AB_n4_mid2_pinfix_m4",
  "task": {
    "id": "C2_AB_n4_mid2_pinfix_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.4,
      "cr": [
        {
          "site": "mid2",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB 4x4 pinned, mid2 with Cr xy held, fresh build"
  },
  "attempt": 1,
  "started": "2026-10-22T20:32:02.015835+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "6edd45af77ce6287c75d551d0e2c5ca52e641728d5718a9172abaf9920d15247",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -602.1771780644096,
  "fmax": 0.01663165178549718,
  "fmax_unconstrained": 0.22324522945346614,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      1.8502500000000006,
      3.916888563749718,
      9.696239416732316
    ]
  ],
  "mean_gap": 3.5482610556876946,
  "cr_c_nearest12": [
    [
      2.1343196805622138,
      2.137447938081831,
      2.2855884149507517,
      2.2865675798368046,
      2.288507426643385,
      2.2885283882018217,
      2.652000820772703,
      2.6531952069435043,
      2.6689707109551204,
      2.669001704464826,
      2.828108892320751,
      2.849969418924961
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.707427854548827,
  "magmom_cr": [
    3.46574873352341
  ],
  "optimizer_steps": 26,
  "status": "converged",
  "elapsed_s": 54614.306320905685,
  "peak_rss_GiB_rank0": 1.2625389099121094,
  "finished": "2026-10-23T11:42:16.327336+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_AB_n4_mid2_pinfix_m4/task.json <==
{
  "id": "C2_AB_n4_mid2_pinfix_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.4,
    "cr": [
      {
        "site": "mid2",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB 4x4 pinned, mid2 with Cr xy held, fresh build"
}

==> anc/DA2_data/prod/runs_hostA/C2_AB_n4_topB_pin_m4/result.json <==
{
  "id": "C2_AB_n4_topB_pin_m4",
  "task": {
    "id": "C2_AB_n4_topB_pin_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.4,
      "cr": [
        {
          "site": "topB"
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T01:08:02.337741+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "741504fffd8fa63feb618f8d909e7e752026c4df5851d41268d5fb6fdc031c65",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -602.3308492837947,
  "fmax": 0.048455254671753205,
  "fmax_unconstrained": 0.26384983470598855,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      1.9366058886764375,
      3.942820403998057,
      9.719590009107991
    ]
  ],
  "mean_gap": 3.5766654562015052,
  "cr_c_nearest12": [
    [
      2.150856252059738,
      2.1737108985859988,
      2.3117912325247465,
      2.3225246280652425,
      2.3250430700875806,
      2.3304830780829215,
      2.650562541867477,
      2.662861998510321,
      2.732358931416373,
      2.7405557879846922,
      2.816108088217357,
      2.822481121417013
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.819253944082902,
  "magmom_cr": [
    3.5373381537939625
  ],
  "optimizer_steps": 250,
  "status": "step_limit",
  "elapsed_s": 56070.20230650902,
  "peak_rss_GiB_rank0": 2.0524864196777344,
  "finished": "2026-10-22T16:42:32.541133+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_AB_n4_topB_pin_m4/task.json <==
{
  "id": "C2_AB_n4_topB_pin_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.4,
    "cr": [
      {
        "site": "topB"
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostA/C2_U15_AA_bridge_m4/result.json <==
{
  "id": "C2_U15_AA_bridge_m4",
  "task": {
    "id": "C2_U15_AA_bridge_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,1.5"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=1.5 eV) AA bridge, seed 4, Cr xy held, from the PBE bridge",
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj"
  },
  "attempt": 1,
  "started": "2026-10-23T12:06:03.175635+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "cedaec2efb28a5024d27cb90e345f62584da2b7882e9f81c059ed1db8b9f3ed3",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.41720972213506,
  "fmax": 0.011391016451632993,
  "fmax_unconstrained": 0.03229385822978037,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.79993126404863
    ]
  ],
  "mean_gap": 4.192921658520932,
  "cr_c_nearest12": [
    [
      2.249764231354688,
      2.249767060215763,
      2.2501975526940585,
      2.250200745592752,
      2.8278305659758876,
      2.827833841496301,
      2.8278444223040538,
      2.8278477509732176,
      2.828500887201948,
      2.828515249442796,
      2.8285553590364647,
      2.828569524260624
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.527797915934668,
  "magmom_cr": [
    3.819578992054646
  ],
  "optimizer_steps": 16,
  "status": "converged",
  "elapsed_s": 12715.471646547318,
  "peak_rss_GiB_rank0": 0.7322196960449219,
  "finished": "2026-10-23T15:37:58.656378+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_U15_AA_bridge_m4/task.json <==
{
  "id": "C2_U15_AA_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,1.5"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=1.5 eV) AA bridge, seed 4, Cr xy held, from the PBE bridge",
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj"
}

==> anc/DA2_data/prod/runs_hostA/C2_U15_AA_hollow_fix_m4/result.json <==
{
  "id": "C2_U15_AA_hollow_fix_m4",
  "task": {
    "id": "C2_U15_AA_hollow_fix_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,1.5"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=1.5 eV) AA hollow, seed 4, Cr xy held, from the PBE hollow",
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
  },
  "attempt": 2,
  "started": "2026-10-23T19:26:01.991559+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "890e86876e65f75a8d944b71ef279f6af675bb26041b1b5bbd552b5de9ca7c7e",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "resume:21",
  "status": "failed",
  "error": "KohnShamConvergenceError('Did not converge!  See text output for help.')",
  "traceback": "Traceback (most recent call last):\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 243, in main\n    run_relax(task, out, rec)\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 123, in run_relax\n    converged = o.run(fmax=fmax, steps=steps)\n                ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 506, in run\n    return Dynamics.run(self, steps=steps)\n           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 375, in run\n    for converged in Dynamics.irun(self, steps=steps):\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 348, in irun\n    gradient = self.optimizable.get_gradient()\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 38, in get_gradient\n    return -self.atoms.get_forces().ravel()\n            ^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/atoms.py\", line 2015, in get_forces\n    forces = self._calc.get_forces(self)\n             ^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/abc.py\", line 31, in get_forces\n    return self.get_property('forces', atoms)\n           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/calculator.py\", line 517, in get_property\n    self.calculate(atoms, [name], system_changes)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 97, in calculate\n    self.results = self.mixer.get_properties(properties, atoms)\n                   ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 52, in get_properties\n    get_property(prop)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 33, in get_property\n    contribs = [calc.get_property(prop, atoms) for calc in self.calcs]\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 33, in <listcomp>\n    contribs = [calc.get_property(prop, atoms) for calc in self.calcs]\n                ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/calculators/calculator.py\", line 517, in get_property\n    self.calculate(atoms, [name], system_changes)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/calculator.py\", line 418, in calculate\n    for _ in self.icalculate(atoms, properties, system_changes):\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/calculator.py\", line 456, in icalculate\n    yield from self.scf.irun(\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/scf.py\", line 81, in irun\n    self.not_converged(dens, ham, wfs, log)\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw/scf.py\", line 113, in not_converged\n    raise KohnShamConvergenceError(\ngpaw.KohnShamConvergenceError: Did not converge!  See text output for help.\n",
  "elapsed_s": 7850.120609760284,
  "peak_rss_GiB_rank0": 0.6997413635253906,
  "finished": "2026-10-23T21:36:52.113186+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_U15_AA_hollow_fix_m4/task.json <==
{
  "id": "C2_U15_AA_hollow_fix_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,1.5"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=1.5 eV) AA hollow, seed 4, Cr xy held, from the PBE hollow",
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
}

==> anc/DA2_data/prod/runs_hostA/C2_U15_AA_hollow_m0/result.json <==
{
  "id": "C2_U15_AA_hollow_m0",
  "task": {
    "id": "C2_U15_AA_hollow_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,1.5"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=1.5 eV) AA hollow, seed 0, from the PBE hollow",
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
  },
  "attempt": 1,
  "started": "2026-10-23T11:48:02.654539+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "4f418f1084b56076ca696686610ef7755abb6a1e04a6a09902c4d58986ea402e",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -340.97726873050834,
  "fmax": 0.0197197157764916,
  "fmax_unconstrained": 0.12357823317495562,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      2.4670790745035265,
      1.436887003523778,
      9.79999981886404
    ]
  ],
  "mean_gap": 3.3174384606036895,
  "cr_c_nearest12": [
    [
      2.1983686492694563,
      2.1983687823640645,
      2.198369988565759,
      2.1983700498074246,
      2.1983769979964345,
      2.1983770623953913,
      2.1984132864343673,
      2.19841332348601,
      2.1984173317397153,
      2.1984174508494676,
      2.1984282171428418,
      2.198428312241323
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 1.2715759061202942e-14,
  "magmom_cr": [
    2.9158133363503456e-12
  ],
  "optimizer_steps": 1,
  "status": "converged",
  "elapsed_s": 624.1658718585968,
  "peak_rss_GiB_rank0": 0.6961517333984375,
  "finished": "2026-10-23T11:58:26.821860+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_U15_AA_hollow_m0/task.json <==
{
  "id": "C2_U15_AA_hollow_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,1.5"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=1.5 eV) AA hollow, seed 0, from the PBE hollow",
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n3_neb7/neb.log <==
      Step     Time          Energy          fmax
FIRE:    0 17:08:53     -173.022750        0.075998
FIRE:    1 17:29:16     -173.022814        0.067524
FIRE:    2 17:51:34     -173.022839        0.051969
FIRE:    3 18:14:28     -173.022868        0.031201
FIRE:    4 18:37:24     -173.022912        0.029570
FIRE:    5 18:55:52     -173.022959        0.035008
FIRE:    6 19:20:06     -173.023008        0.054272
FIRE:    7 19:45:23     -173.023062        0.063692
FIRE:    8 20:12:07     -173.023249        0.084449
FIRE:    9 20:40:24     -173.023316        0.134492
FIRE:   10 21:11:00     -173.023624        0.251394
FIRE:   11 21:42:23     -173.024060        0.565722
FIRE:   12 22:15:33     -173.024859        1.013427
FIRE:   13 22:51:14     -173.026119        0.326018
FIRE:   14 23:12:39     -173.026213        0.200955
FIRE:   15 23:36:25     -173.026423        0.172067
FIRE:   16 23:56:36     -173.026763        0.218480
FIRE:   17 00:15:36     -173.027134        0.129482
FIRE:   18 00:34:57     -173.027594        0.122381
FIRE:   19 00:54:27     -173.027958        0.124144
FIRE:   20 01:13:50     -173.028529        0.111087
FIRE:   21 01:34:47     -173.029094        0.111248
FIRE:   22 01:56:39     -173.029540        0.085957
FIRE:   23 02:17:49     -173.029875        0.078566
FIRE:   24 02:41:34     -173.030106        0.087109
FIRE:   25 03:03:50     -173.029982        0.081293
FIRE:   26 03:25:24     -173.029596        0.088228
FIRE:   27 03:35:59     -173.029559        0.058885
FIRE:   28 03:48:33     -173.029573        0.046928
FIRE:   29 04:02:26     -173.029610        0.061197
FIRE:   30 04:17:53     -173.029645        0.045118
FIRE:   31 04:34:52     -173.029671        0.031510
FIRE:   32 04:52:30     -173.029708        0.044754
FIRE:   33 05:08:52     -173.029730        0.040887
FIRE:   34 05:26:59     -173.029737        0.033422
FIRE:   35 05:45:40     -173.029716        0.042426
FIRE:   36 06:04:50     -173.029683        0.032648
FIRE:   37 06:26:30     -173.029612        0.045988
FIRE:   38 06:52:45     -173.029594        0.036282
FIRE:   39 07:15:36     -173.029380        0.040994
FIRE:   40 07:40:11     -173.029253        0.070792
FIRE:   41 08:12:23     -173.029008        0.066756
FIRE:   42 08:41:40     -173.028797        0.074715
FIRE:   43 09:12:59     -173.028429        0.188234
FIRE:   44 09:30:10     -173.028470        0.033609
FIRE:   45 09:38:37     -173.028443        0.033320
FIRE:   46 09:47:45     -173.028458        0.033665
FIRE:   47 09:57:50     -173.028464        0.033640
FIRE:   48 10:07:42     -173.028458        0.033684
FIRE:   49 10:17:47     -173.028448        0.033731
FIRE:   50 10:27:47     -173.028435        0.033803
FIRE:   51 10:37:55     -173.028421        0.033872
FIRE:   52 10:51:15     -173.028385        0.034138
FIRE:   53 11:06:46     -173.028352        0.034298
FIRE:   54 11:25:37     -173.028305        0.034259
FIRE:   55 11:45:45     -173.028269        0.034513
FIRE:   56 12:06:31     -173.028203        0.034487
FIRE:   57 12:27:37     -173.028117        0.034587
FIRE:   58 12:49:33     -173.028016        0.034866
FIRE:   59 13:10:50     -173.027885        0.035096
FIRE:   60 13:34:11     -173.027727        0.035509
FIRE:   61 13:58:24     -173.027531        0.036063
FIRE:   62 14:22:12     -173.027284        0.036701
FIRE:   63 14:45:10     -173.026975        0.037356
FIRE:   64 15:11:17     -173.026596        0.040807
FIRE:   65 15:37:02     -173.026088        0.115642
FIRE:   66 15:47:47     -173.026082        0.040710
FIRE:   67 16:03:26     -173.026022        0.103792
FIRE:   68 16:13:46     -173.026022        0.077345
FIRE:   69 16:23:44     -173.026009        0.040341


==> anc/DA2_data/prod/runs_hostA/C2_mono_n3_neb7/task.json <==
{
  "id": "C2_mono_n3_neb7",
  "type": "neb",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "surface hollow -> hollow2 CI-NEB, 7 images, fmax 0.02 (discretisation check of B3_mono_n3_neb3g)",
  "_after": [],
  "_class": "E",
  "neb": {
    "initial": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "final": "prod/runs/B2_mono_n3_hollow2_z21_m6/final.traj",
    "nimages": 7,
    "image_magmom": [
      6.0,
      6.0,
      6.0,
      6.0,
      6.0,
      6.0,
      6.0,
      6.0,
      6.0
    ],
    "climb": true,
    "fmax": 0.02,
    "steps": 400,
    "maxstep": 0.1,
    "guess": "prod/guess/mono_n3_neb3g_dense7.traj"
  }
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n4_bridge_m6/result.json <==
{
  "id": "C2_mono_n4_bridge_m6",
  "task": {
    "id": "C2_mono_n4_bridge_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 4,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 4x4 bridge (size check of the surface barrier)",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-23T10:36:02.732370+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b541b72da7e669eb70a66693ee885b3c20518df3be3c5fb7f135d918f2094544",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -303.0406795833123,
  "fmax": 0.008854403907231216,
  "fmax_unconstrained": 0.008854403907231216,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      3.083612004950523,
      4.628903070724402,
      10.255753595426517
    ]
  ],
  "cr_c_nearest12": [
    [
      2.3417106986817298,
      2.3421384381389267,
      2.9369888870800134,
      2.9372255552173363,
      2.937674047924624,
      2.937919018478832,
      3.422003435946364,
      3.4223160563769066,
      3.422359604385481,
      3.4226289686721083,
      3.8370748373254315,
      3.8371899716715188
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.566688519912882,
  "magmom_cr": [
    3.9947375194977552
  ],
  "optimizer_steps": 20,
  "status": "converged",
  "elapsed_s": 5320.401371240616,
  "peak_rss_GiB_rank0": 0.8090972900390625,
  "finished": "2026-10-23T12:04:43.135822+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n4_bridge_m6/task.json <==
{
  "id": "C2_mono_n4_bridge_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 4,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 4x4 bridge (size check of the surface barrier)",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n4_min_m6/result.json <==
{
  "id": "C2_mono_n4_min_m6",
  "task": {
    "id": "C2_mono_n4_min_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 4,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 4x4 free minimum search from the relaxed bridge, Cr displaced 0.05 A",
    "from": "prod/runs/C2_mono_n4_bridge_m6/final.traj",
    "cr_shift": [
      0.0433,
      0.025,
      0.0
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T04:44:02.882232+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "9138e77ad4d5259a66d149d05b7a186973fc41e66965d03039e9d9f1abf54ffb",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_mono_n4_bridge_m6/final.traj",
  "energy": -303.04042069768434,
  "fmax": 0.01256515620786669,
  "fmax_unconstrained": 0.01256515620786669,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      3.1267761601462127,
      4.653824744112489,
      10.255840445521494
    ]
  ],
  "cr_c_nearest12": [
    [
      2.3271365415041974,
      2.35785481234136,
      2.913163729998193,
      2.9133941870894495,
      2.9621610454453737,
      2.9623956676729657,
      3.4120211608177287,
      3.412379832570607,
      3.4331203832247223,
      3.433436981790807,
      3.8002456626221304,
      3.8003751835710844
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.566855859560073,
  "magmom_cr": [
    3.9956541507418892
  ],
  "optimizer_steps": 1,
  "status": "converged",
  "elapsed_s": 2039.485669374466,
  "peak_rss_GiB_rank0": 0.7641525268554688,
  "finished": "2026-10-24T05:18:02.371388+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n4_min_m6/task.json <==
{
  "id": "C2_mono_n4_min_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 4,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 4x4 free minimum search from the relaxed bridge, Cr displaced 0.05 A",
  "from": "prod/runs/C2_mono_n4_bridge_m6/final.traj",
  "cr_shift": [
    0.0433,
    0.025,
    0.0
  ]
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n4_top_fix_m6/result.json <==
{
  "id": "C2_mono_n4_top_fix_m6",
  "task": {
    "id": "C2_mono_n4_top_fix_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 4,
      "cr": [
        {
          "site": "top",
          "z": 2.1,
          "fix_xy": true
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 4x4 top, Cr xy held (surface saddle candidate)"
  },
  "attempt": 1,
  "started": "2026-10-24T04:44:02.628529+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "d99ad45d62c78a54e140f8990b1fd4587458884dae8b878c949a2e9efd1d6114",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -303.02720056424397,
  "fmax": 0.017387614554000123,
  "fmax_unconstrained": 0.017387614554000123,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      2.4669999999999996,
      4.272969342272419,
      10.31003576699649
    ]
  ],
  "cr_c_nearest12": [
    [
      2.2862550646028748,
      2.706718252291293,
      2.706718903505862,
      2.7072145027256025,
      3.3819707345575165,
      3.3819713078976332,
      3.382327744584324,
      3.3823287551802497,
      3.3827270757738903,
      3.3827274763721387,
      3.670639558502537,
      3.6713103231078352
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.5741862087439715,
  "magmom_cr": [
    4.015145607980218
  ],
  "optimizer_steps": 20,
  "status": "converged",
  "elapsed_s": 4166.960719823837,
  "peak_rss_GiB_rank0": 0.8108978271484375,
  "finished": "2026-10-24T05:53:29.590332+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n4_top_fix_m6/task.json <==
{
  "id": "C2_mono_n4_top_fix_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 4,
    "cr": [
      {
        "site": "top",
        "z": 2.1,
        "fix_xy": true
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 4x4 top, Cr xy held (surface saddle candidate)"
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n5_hollow_m6/result.json <==
{
  "id": "C2_mono_n5_hollow_m6",
  "task": {
    "id": "C2_mono_n5_hollow_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 5,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 5x5 hollow (surface size check)",
    "_queue": "queue.txt"
  },
  "attempt": 1,
  "started": "2026-10-24T16:58:02.498508+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e8fbc0b6dc3fae095fc57c65853ea6727de2d2940242b7389122ad9ec3b31cf2",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -470.1526371382747,
  "fmax": 0.019968197077517784,
  "fmax_unconstrained": 0.05655401565073226,
  "scf_iterations_last": 14,
  "cr_positions": [
    [
      4.934058875376512,
      5.69715573691423,
      10.166613608024464
    ]
  ],
  "cr_c_nearest12": [
    [
      2.5921122778059993,
      2.592462251717006,
      2.5924943181039044,
      2.5925355804990873,
      2.5926368595428735,
      2.592673551685179,
      3.5824002418758503,
      3.583234806626367,
      3.583237083379302,
      3.583272561462376,
      3.583544621522562,
      3.583591200696142
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.568132712602121,
  "magmom_cr": [
    3.992417805442672
  ],
  "optimizer_steps": 11,
  "status": "converged",
  "elapsed_s": 10347.660889148712,
  "peak_rss_GiB_rank0": 2.3413238525390625,
  "finished": "2026-10-24T19:50:30.160344+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n5_hollow_m6/task.json <==
{
  "id": "C2_mono_n5_hollow_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 5,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 5x5 hollow (surface size check)",
  "_queue": "queue.txt"
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n5_hollowmin_m6/result.json <==
{
  "id": "C2_mono_n5_hollowmin_m6",
  "task": {
    "id": "C2_mono_n5_hollowmin_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 5,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 5x5 free minimum search from the relaxed hollow, Cr displaced 0.05 A",
    "from": "prod/runs/C2_mono_n5_hollow_m6/final.traj",
    "cr_shift": [
      0.0433,
      0.025,
      0.0
    ],
    "_queue": "queue.txt",
    "_after": [
      "C2_mono_n5_hollow_m6"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T19:52:02.708907+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "8c63a568a799ccdf53318a4f9c31e9909031069496515e2c4081691283e5f10d",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_mono_n5_hollow_m6/final.traj",
  "energy": -470.18120837589873,
  "fmax": 0.01580719838441217,
  "fmax_unconstrained": 0.1167971436354739,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      5.474874878555969,
      6.020062717207544,
      10.240124073677467
    ]
  ],
  "cr_c_nearest12": [
    [
      2.3281919422921793,
      2.506828886648097,
      2.517387750048198,
      2.8479175224713775,
      2.856693463480283,
      3.007538305459672,
      3.131831186118756,
      3.3920166438268713,
      3.4063497719470095,
      3.868112777882655,
      3.8746128803160107,
      3.8798081886422993
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.569312695643303,
  "magmom_cr": [
    3.9890244094127487
  ],
  "optimizer_steps": 44,
  "status": "converged",
  "elapsed_s": 48378.764778614044,
  "peak_rss_GiB_rank0": 2.3242950439453125,
  "finished": "2026-10-25T09:18:21.479850+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n5_hollowmin_m6/task.json <==
{
  "id": "C2_mono_n5_hollowmin_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 5,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 5x5 free minimum search from the relaxed hollow, Cr displaced 0.05 A",
  "from": "prod/runs/C2_mono_n5_hollow_m6/final.traj",
  "cr_shift": [
    0.0433,
    0.025,
    0.0
  ],
  "_queue": "queue.txt",
  "_after": [
    "C2_mono_n5_hollow_m6"
  ]
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n5_top_fix_m6/result.json <==
{
  "id": "C2_mono_n5_top_fix_m6",
  "task": {
    "id": "C2_mono_n5_top_fix_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 5,
      "cr": [
        {
          "site": "top",
          "z": 2.1,
          "fix_xy": true
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 5x5 top, Cr xy held",
    "_queue": "queue.txt"
  },
  "attempt": 1,
  "started": "2026-10-24T16:58:02.489443+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "dbaf60304c9ab8966aa822a6959b0273aecbc74512c316edf4124abb24a690a4",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -470.18148224938506,
  "fmax": 0.01785390118497584,
  "fmax_unconstrained": 0.01785390118497584,
  "scf_iterations_last": 18,
  "cr_positions": [
    [
      3.7005000000000012,
      4.9851308993178245,
      10.339328544719455
    ]
  ],
  "cr_c_nearest12": [
    [
      2.2893759317841433,
      2.710293924514417,
      2.7102963035023597,
      2.7104784546741545,
      3.386954957262632,
      3.386955563388852,
      3.3871358153335027,
      3.387137293786469,
      3.387269726301356,
      3.3872706537456634,
      3.6769729506799855,
      3.6772381724353886
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.589292336162675,
  "magmom_cr": [
    4.017693293830501
  ],
  "optimizer_steps": 30,
  "status": "converged",
  "elapsed_s": 42284.25417637825,
  "peak_rss_GiB_rank0": 1.57110595703125,
  "finished": "2026-10-25T04:42:46.744513+00:00"
}

==> anc/DA2_data/prod/runs_hostA/C2_mono_n5_top_fix_m6/task.json <==
{
  "id": "C2_mono_n5_top_fix_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 5,
    "cr": [
      {
        "site": "top",
        "z": 2.1,
        "fix_xy": true
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 5x5 top, Cr xy held",
  "_queue": "queue.txt"
}

==> anc/DA2_data/prod/runs_hostA/G_hostA_AA_bridge/result.json <==
{
  "id": "G_hostA_AA_bridge",
  "task": {
    "id": "G_hostA_AA_bridge",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ],
    "_queue": "queue.txt",
    "note": "platform gate on hostA: static at the relaxed geometry of B1_AA_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T17:14:03.142558+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "5b919173440bae84b5876d7b473a7e7dfde67e8576b3115c20d264c314918db1",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.67408548270157,
  "fmax": 0.01451148370872401,
  "fmax_unconstrained": 0.028132036745560755,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382090853397765,
  "magmom_cr": [
    3.5792792918120107
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 2829.3215782642365,
  "peak_rss_GiB_rank0": 1.0784568786621094,
  "finished": "2026-10-21T18:01:12.467231+00:00"
}

==> anc/DA2_data/prod/runs_hostA/G_hostA_AA_bridge/task.json <==
{
  "id": "G_hostA_AA_bridge",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ],
  "_queue": "queue.txt",
  "note": "platform gate on hostA: static at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/runs_hostA/G_hostA_AA_hollow/result.json <==
{
  "id": "G_hostA_AA_hollow",
  "task": {
    "id": "G_hostA_AA_hollow",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ],
    "_queue": "queue.txt",
    "note": "platform gate on hostA: static at the relaxed geometry of B1_AA_n3_hollow_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:21:50.828399+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "36898597bac5bead435e6dc54f9f1d001ee3f343c84b61d0fe3f05d88fd0afce",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -342.30975618273277,
  "fmax": 0.014231652623409072,
  "fmax_unconstrained": 0.13818233600787885,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -2.330304537578171e-12,
  "magmom_cr": [
    -2.3291014076805463e-12
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3040.2708814144135,
  "peak_rss_GiB_rank0": 1.0637969970703125,
  "finished": "2026-10-21T17:12:31.103629+00:00"
}

==> anc/DA2_data/prod/runs_hostA/G_hostA_AA_hollow/task.json <==
{
  "id": "G_hostA_AA_hollow",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ],
  "_queue": "queue.txt",
  "note": "platform gate on hostA: static at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/runs_hostA/G_hostA_AB_topB/result.json <==
{
  "id": "G_hostA_AB_topB",
  "task": {
    "id": "G_hostA_AB_topB",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
    "_after": [
      "B1_AB_n3_topB_m4"
    ],
    "_queue": "queue.txt",
    "note": "platform gate on hostA: static at the relaxed geometry of B1_AB_n3_topB_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T18:02:03.057411+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "3902c5915f4c724e3f81ce8e4322e8e62e44c50d3bf49aaafff662c738821824",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AB_n3_topB_m4/final.traj",
  "energy": -341.63929751435325,
  "fmax": 0.010334280096881728,
  "fmax_unconstrained": 0.012252469476701939,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.429049567774287,
  "magmom_cr": [
    3.5252218695596844
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3216.2540023326874,
  "peak_rss_GiB_rank0": 1.0656929016113281,
  "finished": "2026-10-21T18:55:39.313770+00:00"
}

==> anc/DA2_data/prod/runs_hostA/G_hostA_AB_topB/task.json <==
{
  "id": "G_hostA_AB_topB",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
  "_after": [
    "B1_AB_n3_topB_m4"
  ],
  "_queue": "queue.txt",
  "note": "platform gate on hostA: static at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/runs_hostA/G_hostA_mono_hollow/result.json <==
{
  "id": "G_hostA_mono_hollow",
  "task": {
    "id": "G_hostA_mono_hollow",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "_after": [
      "B2_mono_n3_hollow_z21_m6"
    ],
    "_queue": "queue.txt",
    "note": "platform gate on hostA: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
  },
  "attempt": 1,
  "started": "2026-10-21T18:56:02.305038+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 2,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e813ceafdcd518e7de1792586a2a4c71bd1c3b390d19fc495eb0c7ff308d138a",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -173.0889717032764,
  "fmax": 0.011946526870542169,
  "fmax_unconstrained": 0.011946526870542169,
  "scf_iterations_last": 42,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751468487494741,
  "magmom_cr": [
    4.0741569608054045
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 1160.1964433193207,
  "peak_rss_GiB_rank0": 0.7485275268554688,
  "finished": "2026-10-21T19:15:22.505594+00:00"
}

==> anc/DA2_data/prod/runs_hostA/G_hostA_mono_hollow/task.json <==
{
  "id": "G_hostA_mono_hollow",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "_after": [
    "B2_mono_n3_hollow_z21_m6"
  ],
  "_queue": "queue.txt",
  "note": "platform gate on hostA: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/runs_hostA/_failed_B1_atom_Cr_box14_describe_bug/result.json <==
{
  "id": "B1_atom_Cr_box14",
  "task": {
    "id": "B1_atom_Cr_box14",
    "type": "static",
    "system": {
      "kind": "atom",
      "element": "Cr",
      "box": 14.0
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        1,
        1,
        1
      ],
      "smear": 0.01,
      "hund": true,
      "d3": true
    },
    "note": "isolated Cr atom reference (Hund 6 muB), same cutoff"
  },
  "attempt": 2,
  "started": "2026-10-21T06:32:02.446581+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 1,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "62c770a23d47483d7147160ff25ba062fac32b5794816d7d1a533eb29d0f9239",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "resume:1",
  "energy": -5.405304054755894,
  "fmax": 7.315265128365893e-08,
  "fmax_unconstrained": 7.315265128365893e-08,
  "scf_iterations_last": 52,
  "status": "failed",
  "error": "ValueError('cannot reshape array of size 0 into shape (0,3)')",
  "traceback": "Traceback (most recent call last):\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 233, in main\n    run_relax(task, out, rec)\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 127, in run_relax\n    rec.update(da2p.describe(atoms, dft))\n               ^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/da2/DA2/prod/da2p.py\", line 172, in describe\n    d = atoms.get_distances(i, others, mic=True)\n        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/atoms.py\", line 1545, in get_distances\n    D, D_len = get_distances(p1, p2, cell=cell, pbc=pbc)\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/ase/geometry/geometry.py\", line 403, in get_distances\n    D.shape = (-1, len(p2), 3)\n    ^^^^^^^\nValueError: cannot reshape array of size 0 into shape (0,3)\n",
  "elapsed_s": 94.82065296173096,
  "peak_rss_GiB_rank0": 0.877197265625,
  "finished": "2026-10-21T06:33:37.268916+00:00"
}

==> anc/DA2_data/prod/runs_hostA/_failed_B1_atom_Cr_box14_describe_bug/task.json <==
{
  "id": "B1_atom_Cr_box14",
  "type": "static",
  "system": {
    "kind": "atom",
    "element": "Cr",
    "box": 14.0
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      1,
      1,
      1
    ],
    "smear": 0.01,
    "hund": true,
    "d3": true
  },
  "note": "isolated Cr atom reference (Hund 6 muB), same cutoff"
}

==> anc/DA2_data/prod/runs_hostA/bench_AA_n3_e450_k6_E/task.json <==
{
  "id": "bench_AA_n3_e450_k6_E",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ]
  },
  "note": "benchmark: timing/memory only"
}

==> anc/DA2_data/prod/runs_hostA/bench_AA_n3_e450_k6_P/result.json <==
{
  "id": "bench_AA_n3_e450_k6_P",
  "task": {
    "id": "bench_AA_n3_e450_k6_P",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        6,
        6,
        1
      ]
    },
    "note": "benchmark: timing/memory only"
  },
  "attempt": 1,
  "started": "2026-10-21T03:54:48.665042+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "dd82febcce3919fb48425649ba8a6739b3cb3a1c55219887f25d82ce8f9602b7",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "6dca4dcea2933511d7ecb9204e1536acb8f52966ac5f20cc65c38bff1aed9d94"
  },
  "origin": "built",
  "energy": -341.69874409506826,
  "fmax": 0.654693683860962,
  "fmax_unconstrained": 0.654693683860962,
  "scf_iterations_last": 57,
  "cr_positions": [
    [
      2.467,
      1.4243231140908068,
      9.8
    ]
  ],
  "mean_gap": 3.5999999999999996,
  "cr_c_nearest12": [
    [
      2.2953640960277584,
      2.2953640960277584,
      2.2953640960277584,
      2.2953640960277584,
      2.295364096027759,
      2.295364096027759,
      2.2953640960277597,
      2.2953640960277597,
      2.29536409602776,
      2.29536409602776,
      2.29536409602776,
      2.29536409602776
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 1.5442253583090029,
  "magmom_cr": [
    1.5871144396968306
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 2698.1575167179108,
  "peak_rss_GiB_rank0": 1.0589637756347656,
  "finished": "2026-10-21T04:39:46.823476+00:00"
}

==> anc/DA2_data/prod/runs_hostA/bench_AA_n3_e450_k6_P/task.json <==
{
  "id": "bench_AA_n3_e450_k6_P",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      6,
      6,
      1
    ]
  },
  "note": "benchmark: timing/memory only"
}

==> anc/DA2_data/prod/runs_hostA/bench_AA_n4_e450_k4_P/result.json <==
{
  "id": "bench_AA_n4_e450_k4_P",
  "task": {
    "id": "bench_AA_n4_e450_k4_P",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ]
    },
    "note": "benchmark: timing/memory only"
  },
  "attempt": 1,
  "started": "2026-10-21T03:54:48.817663+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "7752878e521ce39b80e4c8ef49db3215e168bf1e7f7e4e0d36b0b89f33b71b1b",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "6dca4dcea2933511d7ecb9204e1536acb8f52966ac5f20cc65c38bff1aed9d94"
  },
  "origin": "built",
  "energy": -602.1856334866766,
  "fmax": 0.5883377995410554,
  "fmax_unconstrained": 0.5883377995410554,
  "scf_iterations_last": 53,
  "cr_positions": [
    [
      3.7004999999999995,
      3.560807785227017,
      9.8
    ]
  ],
  "mean_gap": 3.5999999999999996,
  "cr_c_nearest12": [
    [
      2.295364096027758,
      2.2953640960277584,
      2.2953640960277584,
      2.2953640960277584,
      2.295364096027759,
      2.2953640960277593,
      2.2953640960277593,
      2.2953640960277597,
      2.29536409602776,
      2.29536409602776,
      2.29536409602776,
      2.2953640960277606
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 1.7227347428247626,
  "magmom_cr": [
    1.7907252547670276
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 3896.89173579216,
  "peak_rss_GiB_rank0": 1.4142494201660156,
  "finished": "2026-10-21T04:59:45.710568+00:00"
}

==> anc/DA2_data/prod/runs_hostA/bench_AA_n4_e450_k4_P/task.json <==
{
  "id": "bench_AA_n4_e450_k4_P",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ]
  },
  "note": "benchmark: timing/memory only"
}

==> anc/DA2_data/prod/runs_hostA/bench_mono_n4_e450_k4_E/task.json <==
{
  "id": "bench_mono_n4_e450_k4_E",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ]
  },
  "note": "benchmark: timing/memory only"
}

==> anc/DA2_data/prod/runs_hostA/scf_AA_n3_k4_s005_dif/result.json <==
{
  "id": "scf_AA_n3_k4_s005_dif",
  "task": {
    "id": "scf_AA_n3_k4_s005_dif",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05
    },
    "note": "SCF-stability test"
  },
  "attempt": 1,
  "started": "2026-10-21T05:00:01.723064+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "2e466e7be940aa8bf7732ecb489f37b750a8ee1ad31a3ae3ba9e8c840af021c0",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -341.7304528004176,
  "fmax": 0.5999587825452594,
  "fmax_unconstrained": 0.5999587825452594,
  "scf_iterations_last": 44,
  "cr_positions": [
    [
      2.467,
      1.4243231140908068,
      9.8
    ]
  ],
  "mean_gap": 3.5999999999999996,
  "cr_c_nearest12": [
    [
      2.2953640960277584,
      2.2953640960277584,
      2.2953640960277584,
      2.2953640960277584,
      2.295364096027759,
      2.295364096027759,
      2.2953640960277597,
      2.2953640960277597,
      2.29536409602776,
      2.29536409602776,
      2.29536409602776,
      2.29536409602776
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 2.012476238079934,
  "magmom_cr": [
    2.024271309237806
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 614.6498425006866,
  "peak_rss_GiB_rank0": 0.6480751037597656,
  "finished": "2026-10-21T05:10:16.373874+00:00"
}

==> anc/DA2_data/prod/runs_hostA/scf_AA_n3_k4_s005_dif/task.json <==
{
  "id": "scf_AA_n3_k4_s005_dif",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05
  },
  "note": "SCF-stability test"
}

==> anc/DA2_data/prod/runs_hostA/scf_AA_n3_k4_s010_dif/task.json <==
{
  "id": "scf_AA_n3_k4_s010_dif",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1
  },
  "note": "SCF-stability test"
}

==> anc/DA2_data/prod/runs_hostA/scf_mono_n4_s005_sum_b02/task.json <==
{
  "id": "scf_mono_n4_s005_sum_b02",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "z": 1.7
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "mixer": "sum",
    "beta": 0.02,
    "nmaxold": 8,
    "weight": 100
  },
  "note": "SCF-stability test"
}

==> anc/DA2_data/prod/runs_hostA/scf_mono_n4_s010_dif/result.json <==
{
  "id": "scf_mono_n4_s010_dif",
  "task": {
    "id": "scf_mono_n4_s010_dif",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "z": 1.7
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1
    },
    "note": "SCF-stability test"
  },
  "attempt": 1,
  "started": "2026-10-21T04:36:57.379974+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "c2b5eb5ad4a46aab5a77b90129338799f0c7173bd76368845c14ba5ba1db54d6",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -302.60694892685683,
  "fmax": 2.144871791889847,
  "fmax_unconstrained": 2.144871791889847,
  "scf_iterations_last": 105,
  "cr_positions": [
    [
      3.7004999999999995,
      3.560807785227017,
      9.7
    ]
  ],
  "cr_c_nearest12": [
    [
      2.2178134126506963,
      2.2178134126506963,
      2.217813412650697,
      2.217813412650697,
      2.217813412650697,
      2.2178134126506976,
      3.317346128056782,
      3.3173461280567826,
      3.3173461280567826,
      3.3173461280567826,
      3.317346128056783,
      3.3173461280567835
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.8441538329807665,
  "magmom_cr": [
    3.6349385181245464
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 5347.693444728851,
  "peak_rss_GiB_rank0": 0.8277816772460938,
  "finished": "2026-10-21T06:06:05.075523+00:00"
}

==> anc/DA2_data/prod/runs_hostA/scf_mono_n4_s010_dif/task.json <==
{
  "id": "scf_mono_n4_s010_dif",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "z": 1.7
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1
  },
  "note": "SCF-stability test"
}

==> anc/DA2_data/prod/runs_hostB/B1_AA_n3_bridge_m4/result.json <==
{
  "id": "B1_AA_n3_bridge_m4",
  "task": {
    "id": "B1_AA_n3_bridge_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T05:31:40.315408+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "91abbc711649f018875c8a63a342085763a0c401efa974847a4e12ac7fcd7b06",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -341.67408552014,
  "fmax": 0.013909498168147882,
  "fmax_unconstrained": 0.027478909282538762,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382136015698913,
  "magmom_cr": [
    3.5797940957621566
  ],
  "optimizer_steps": 23,
  "status": "converged",
  "elapsed_s": 8343.778072834015,
  "peak_rss_GiB_rank0": 0.7432022094726562,
  "finished": "2026-10-21T07:50:44.094534+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B1_AA_n3_bridge_m4/task.json <==
{
  "id": "B1_AA_n3_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostB/B1_AA_n3_hollow_m4/result.json <==
{
  "id": "B1_AA_n3_hollow_m4",
  "task": {
    "id": "B1_AA_n3_hollow_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T05:31:22.844296+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "a30f47deef745954f48f759f7f1850b15f8768103c9b0bbe6e2094989cc3ac74",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -342.30974977528297,
  "fmax": 0.013570815879407254,
  "fmax_unconstrained": 0.13813806734448533,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 3.480571812259711e-06,
  "magmom_cr": [
    3.4350318347864877e-06
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 6252.382732868195,
  "peak_rss_GiB_rank0": 0.7418899536132812,
  "finished": "2026-10-21T07:15:35.228028+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B1_AA_n3_hollow_m4/task.json <==
{
  "id": "B1_AA_n3_hollow_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostB/B1_AB_n3_topB_m4/result.json <==
{
  "id": "B1_AB_n3_topB_m4",
  "task": {
    "id": "B1_AB_n3_topB_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T06:48:02.221784+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "622af2d92f67c55c9342db247d09768b36a6371f06808532320085b1bb8a2637",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -341.6392944781274,
  "fmax": 0.009416538108496799,
  "fmax_unconstrained": 0.012953510170115612,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.4291719543311405,
  "magmom_cr": [
    3.525487981988089
  ],
  "optimizer_steps": 40,
  "status": "converged",
  "elapsed_s": 27757.248532772064,
  "peak_rss_GiB_rank0": 0.7406349182128906,
  "finished": "2026-10-21T14:30:39.472390+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B1_AB_n3_topB_m4/task.json <==
{
  "id": "B1_AB_n3_topB_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostB/B1_AB_n3_top_m4/result.json <==
{
  "id": "B1_AB_n3_top_m4",
  "task": {
    "id": "B1_AB_n3_top_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T07:52:02.364337+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "066167e9feeac048659e509bdd25669345436f9faa96469bf67c80e7ef65fa66",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -341.58420278371926,
  "fmax": 0.01857602928245452,
  "fmax_unconstrained": 0.01857602928245452,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      2.4660480962481857,
      2.8492130274248186,
      9.904624554166611
    ]
  ],
  "mean_gap": 3.823163560830171,
  "cr_c_nearest12": [
    [
      2.1175878838497924,
      2.325659679786867,
      2.32625806898806,
      2.3262702408330567,
      2.3285777900381084,
      2.3285899975189897,
      2.3292443363005653,
      2.4792221091643616,
      2.4792437730806074,
      2.4803968072329954,
      3.1892891205241596,
      3.189302232611208
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.252262871479976,
  "magmom_cr": [
    3.3696295387368167
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 7266.938180685043,
  "peak_rss_GiB_rank0": 0.7204513549804688,
  "finished": "2026-10-21T09:53:09.303575+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B1_AB_n3_top_m4/task.json <==
{
  "id": "B1_AB_n3_top_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostB/B1_mono_n3_bridge_m4/result.json <==
{
  "id": "B1_mono_n3_bridge_m4",
  "task": {
    "id": "B1_mono_n3_bridge_m4",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "bridge",
          "z": 2.0
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
  },
  "attempt": 1,
  "started": "2026-10-21T09:54:01.782258+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1e3821aa0615a092cbadf973892248eac2181876d931bec885bfd13c3dcc3851",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -173.03872900202666,
  "fmax": 0.012679821043334078,
  "fmax_unconstrained": 0.012679821043334078,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      1.850266552657348,
      2.492573853106995,
      10.278429841795829
    ]
  ],
  "cr_c_nearest12": [
    [
      2.38103086315881,
      2.381051922975219,
      2.970437330153126,
      2.9704522109163545,
      2.9704799675537057,
      2.9704949107003995,
      3.4500544900598418,
      3.450056362691859,
      3.4500681770764094,
      3.4500768882661004,
      3.862030530205638,
      3.8620402461938106
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.739149283527576,
  "magmom_cr": [
    4.018435635086276
  ],
  "optimizer_steps": 14,
  "status": "converged",
  "elapsed_s": 2006.0463454723358,
  "peak_rss_GiB_rank0": 0.5080947875976562,
  "finished": "2026-10-21T10:27:27.829717+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B1_mono_n3_bridge_m4/task.json <==
{
  "id": "B1_mono_n3_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "bridge",
        "z": 2.0
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/runs_hostB/B2_AA_n4_bridge_fix_m4/result.json <==
{
  "id": "B2_AA_n4_bridge_fix_m4",
  "task": {
    "id": "B2_AA_n4_bridge_fix_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "4x4 AA bridge, Cr xy held (B2_AA_n4_bridge_m4 slid 0.84 A off the site)"
  },
  "attempt": 2,
  "started": "2026-10-24T05:10:02.457036+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "06bcbca9165a066efbeed08a762d96377803bd2502cdb12437fd5e2d584e4e88",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "resume:251",
  "energy": -602.3259356542419,
  "fmax": 0.014334680219884103,
  "fmax_unconstrained": 0.01903491508208412,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.08375,
      4.629050120795123,
      9.795932383861881
    ]
  ],
  "mean_gap": 4.022392294110244,
  "cr_c_nearest12": [
    [
      2.2189048889820513,
      2.218947440187962,
      2.2199745677929865,
      2.2199856792366344,
      2.7898117054498717,
      2.7900485795345764,
      2.7907376500590217,
      2.7909305550453682,
      2.79221411080448,
      2.7923678904831895,
      2.792377755830392,
      2.7925305192743437
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.888888113673919,
  "magmom_cr": [
    3.670101697268891
  ],
  "optimizer_steps": 12,
  "status": "converged",
  "elapsed_s": 4919.742511749268,
  "peak_rss_GiB_rank0": 2.0560073852539062,
  "finished": "2026-10-24T06:32:02.200708+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B2_AA_n4_bridge_fix_m4/task.json <==
{
  "id": "B2_AA_n4_bridge_fix_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "4x4 AA bridge, Cr xy held (B2_AA_n4_bridge_m4 slid 0.84 A off the site)"
}

==> anc/DA2_data/prod/runs_hostB/B2_AB_n3_mid_m4/result.json <==
{
  "id": "B2_AB_n3_mid_m4",
  "task": {
    "id": "B2_AB_n3_mid_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB saddle estimate: Cr lateral position fixed at the inversion centre between top and hollow"
  },
  "attempt": 1,
  "started": "2026-10-21T12:22:02.749602+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "cd8fd2fd263562077cc08db0d746b66c7c2ae6220714d5d7f5f2eabf6abcef18",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -341.74186738838387,
  "fmax": 0.01961409901498726,
  "fmax_unconstrained": 0.06673950953671753,
  "scf_iterations_last": 17,
  "cr_positions": [
    [
      2.4669999999999996,
      2.13648467113621,
      9.799933604845412
    ]
  ],
  "mean_gap": 3.9923938732589654,
  "cr_c_nearest12": [
    [
      2.162607967081322,
      2.1628028733154623,
      2.3436372243149592,
      2.343877427680021,
      2.3438797602495685,
      2.3444690437824556,
      2.754537064799119,
      2.754623140866482,
      2.7549601799738768,
      2.755850487939826,
      2.9455915027828325,
      2.946567017463045
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.324729505671569,
  "magmom_cr": [
    3.4659411397493964
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 17959.243614435196,
  "peak_rss_GiB_rank0": 0.7117996215820312,
  "finished": "2026-10-21T17:21:21.996738+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B2_AB_n3_mid_m4/task.json <==
{
  "id": "B2_AB_n3_mid_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB saddle estimate: Cr lateral position fixed at the inversion centre between top and hollow"
}

==> anc/DA2_data/prod/runs_hostB/B2_mono_n3_hollow_z21_m6/result.json <==
{
  "id": "B2_mono_n3_hollow_z21_m6",
  "task": {
    "id": "B2_mono_n3_hollow_z21_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)"
  },
  "attempt": 1,
  "started": "2026-10-21T11:56:02.535457+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "6ca0c169f7100a4cbea393e26210991ed8a1a1705451807ee26149055f6aef63",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -173.08888366907738,
  "fmax": 0.01158244711817007,
  "fmax_unconstrained": 0.01158244711817007,
  "scf_iterations_last": 16,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751470060481369,
  "magmom_cr": [
    4.074129105663919
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 1983.537627696991,
  "peak_rss_GiB_rank0": 0.5174980163574219,
  "finished": "2026-10-21T12:29:06.074122+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B2_mono_n3_hollow_z21_m6/task.json <==
{
  "id": "B2_mono_n3_hollow_z21_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n3_scan_f65_M0/result.json <==
{
  "id": "B3_AA_n3_scan_f65_M0",
  "task": {
    "id": "B3_AA_n3_scan_f65_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA hollow->bridge scan, f=0.65: M=0 branch (fixed total moment), from the relaxed hollow",
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "cr_shift": [
      -0.40089,
      0.68614,
      0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T23:46:02.688018+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "8b1798eb3d6571d6c8c8562cf10b9f67b68505bc7f28a98fd1e086a5c993c364",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -340.00644352762663,
  "fmax": 0.014993145084348456,
  "fmax_unconstrained": 2.1543182982647866,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.066188481917946,
      2.123104397453981,
      9.799999679634817
    ]
  ],
  "mean_gap": 3.552980502160638,
  "cr_c_nearest12": [
    [
      2.1028314332188383,
      2.1028314409380098,
      2.10513424304375,
      2.1051342531763364,
      2.3420168891329034,
      2.3420169098675423,
      2.342336116348686,
      2.3423361243771095,
      2.768222277545029,
      2.768222321936452,
      2.7697113199996637,
      2.7697113587564663
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": -7.219875651482818e-14,
  "magmom_cr": [
    6.0346106443517925e-12
  ],
  "optimizer_steps": 26,
  "status": "converged",
  "elapsed_s": 8182.577091932297,
  "peak_rss_GiB_rank0": 0.744598388671875,
  "finished": "2026-10-22T02:02:25.266318+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n3_scan_f65_M0/task.json <==
{
  "id": "B3_AA_n3_scan_f65_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA hollow->bridge scan, f=0.65: M=0 branch (fixed total moment), from the relaxed hollow",
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "cr_shift": [
    -0.40089,
    0.68614,
    0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n3_scan_f65_mag/result.json <==
{
  "id": "B3_AA_n3_scan_f65_mag",
  "task": {
    "id": "B3_AA_n3_scan_f65_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA hollow->bridge scan, f=0.65: magnetic branch (free moment, seed 4), from the relaxed bridge",
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "cr_shift": [
      0.21586,
      -0.36946,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T02:04:02.065235+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "03ed65f940c2fb3910e9722b79662784cd9d6c3711d8b52b68f70e88f82cb23d",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.6736872579617,
  "fmax": 0.01642357470248926,
  "fmax_unconstrained": 0.019320161184715863,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.066187705113083,
      2.1231062030730192,
      9.799998547709272
    ]
  ],
  "mean_gap": 4.102098095534933,
  "cr_c_nearest12": [
    [
      2.2299213181927846,
      2.229921321189933,
      2.230800982814793,
      2.230801055108172,
      2.627517340357707,
      2.627517405469249,
      2.6294102385952085,
      2.629410275752956,
      2.9911766579601897,
      2.9911766764485916,
      2.9920824410299627,
      2.992082457596238
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.38480134201822,
  "magmom_cr": [
    3.5701394044536587
  ],
  "optimizer_steps": 9,
  "status": "converged",
  "elapsed_s": 2514.7433898448944,
  "peak_rss_GiB_rank0": 0.7381172180175781,
  "finished": "2026-10-22T02:45:56.809728+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n3_scan_f65_mag/task.json <==
{
  "id": "B3_AA_n3_scan_f65_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA hollow->bridge scan, f=0.65: magnetic branch (free moment, seed 4), from the relaxed bridge",
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "cr_shift": [
    0.21586,
    -0.36946,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n3_scan_f80_M0/result.json <==
{
  "id": "B3_AA_n3_scan_f80_M0",
  "task": {
    "id": "B3_AA_n3_scan_f80_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA hollow->bridge scan, f=0.8: M=0 branch (fixed total moment), from the relaxed hollow",
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "cr_shift": [
      -0.4934,
      0.84448,
      0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ]
  },
  "attempt": 2,
  "started": "2026-10-23T08:58:02.878501+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "6048927f698432ffc7781c9bff44c75b47d7f57dba3138442d8edb9401d62456",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "resume:251",
  "energy": -339.7223955538024,
  "fmax": 0.014123777080137524,
  "fmax_unconstrained": 1.1438439508019287,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      1.9736784819179458,
      2.281444397453981,
      9.966760666593313
    ]
  ],
  "mean_gap": 3.750828597087599,
  "cr_c_nearest12": [
    [
      2.146088928221471,
      2.1467830029960235,
      2.1502893786551986,
      2.1526586532920593,
      2.5140772285445196,
      2.515333093383953,
      2.5252411254242566,
      2.5281063624717617,
      2.812933152448857,
      2.8157900052787883,
      2.816125097353503,
      2.8209822860506386
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 1.5724893750917507e-14,
  "magmom_cr": [
    -1.5765867903666764e-12
  ],
  "optimizer_steps": 11,
  "status": "converged",
  "elapsed_s": 3116.545865535736,
  "peak_rss_GiB_rank0": 0.7232322692871094,
  "finished": "2026-10-23T09:49:59.425954+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n3_scan_f80_M0/task.json <==
{
  "id": "B3_AA_n3_scan_f80_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA hollow->bridge scan, f=0.8: M=0 branch (fixed total moment), from the relaxed hollow",
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "cr_shift": [
    -0.4934,
    0.84448,
    0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n3_scan_f80_mag/result.json <==
{
  "id": "B3_AA_n3_scan_f80_mag",
  "task": {
    "id": "B3_AA_n3_scan_f80_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA hollow->bridge scan, f=0.8: magnetic branch (free moment, seed 4), from the relaxed bridge",
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "cr_shift": [
      0.12335,
      -0.21112,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T23:22:02.549795+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "f3694e7e9620405303eb61c0dc60a540a3913b0acfc54d3ebf6d93b455d1b6ec",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.6740425260566,
  "fmax": 0.018775248189730257,
  "fmax_unconstrained": 0.018775248189730257,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      1.973677705113083,
      2.281446203073019,
      9.799998539969376
    ]
  ],
  "mean_gap": 4.110189623108422,
  "cr_c_nearest12": [
    [
      2.218730723836067,
      2.218730734265913,
      2.2189982235765853,
      2.218998245240062,
      2.6956035989808553,
      2.695603642025251,
      2.6961908232086347,
      2.6961908535549877,
      2.913174927194281,
      2.9131749791620396,
      2.9137320579754733,
      2.9137320896009733
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.383537354136006,
  "magmom_cr": [
    3.578300233941362
  ],
  "optimizer_steps": 4,
  "status": "converged",
  "elapsed_s": 1358.6995968818665,
  "peak_rss_GiB_rank0": 0.7241401672363281,
  "finished": "2026-10-21T23:44:41.250706+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n3_scan_f80_mag/task.json <==
{
  "id": "B3_AA_n3_scan_f80_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA hollow->bridge scan, f=0.8: magnetic branch (free moment, seed 4), from the relaxed bridge",
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "cr_shift": [
    0.12335,
    -0.21112,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f20_M0/result.json <==
{
  "id": "B3_AA_n4pin_scan_f20_M0",
  "task": {
    "id": "B3_AA_n4pin_scan_f20_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
    "from": "prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
    "cr_shift": [
      -0.24888,
      -6e-05,
      0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_AA_n4_hollow_pin_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T04:36:02.213939+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e614b9228d189924415c639dc5edbc3a1fc15b7dd9919af3f5579231e57246b6",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
  "energy": -602.2440468647835,
  "fmax": 0.015958957578998886,
  "fmax_unconstrained": 2.2347874567515444,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      3.462316878711942,
      3.559003160594103,
      9.785000158256862
    ]
  ],
  "mean_gap": 3.538146984960459,
  "cr_c_nearest12": [
    [
      2.1721338748843406,
      2.1721339192566895,
      2.172881166015327,
      2.172881166090196,
      2.238188807496064,
      2.2381889316887045,
      2.2419866559906776,
      2.2419866953222867,
      2.324601950795623,
      2.324602051632783,
      2.326999074359371,
      2.3269991885479144
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 7.534787664883234e-14,
  "magmom_cr": [
    -4.923807246131466e-12
  ],
  "optimizer_steps": 19,
  "status": "converged",
  "elapsed_s": 12525.049737930298,
  "peak_rss_GiB_rank0": 1.3275680541992188,
  "finished": "2026-10-22T08:04:47.265342+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f20_M0/task.json <==
{
  "id": "B3_AA_n4pin_scan_f20_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
  "from": "prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
  "cr_shift": [
    -0.24888,
    -6e-05,
    0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_AA_n4_hollow_pin_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f20_hm/result.json <==
{
  "id": "B3_AA_n4pin_scan_f20_hm",
  "task": {
    "id": "B3_AA_n4pin_scan_f20_hm",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 5.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned scan, f=0.2: high-moment magnetic substate, from the relaxed f=0.35 magnetic point",
    "from": "prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
    "cr_shift": [
      0.18666,
      5e-05,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "B3_AA_n4pin_scan_f35_mag"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T13:58:02.233232+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "d40223857a5b2b65c51d93cf9271fc26c094b8d893494e0660729450de2cada3",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
  "energy": -602.1700608293819,
  "fmax": 0.017038423263881695,
  "fmax_unconstrained": 0.3497033567652613,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.4623174807257615,
      3.559000649943556,
      9.78500010730817
    ]
  ],
  "mean_gap": 3.624752104567815,
  "cr_c_nearest12": [
    [
      2.2532854804027243,
      2.253285514162806,
      2.25816762085552,
      2.2581676425803767,
      2.3546055100100323,
      2.3546055362234153,
      2.3604657538302134,
      2.3604657733389054,
      2.4686216683683604,
      2.4686217453294503,
      2.469623050516339,
      2.4696231175251873
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": 3.922524822984388,
  "magmom_cr": [
    3.1945269568089167
  ],
  "optimizer_steps": 22,
  "status": "converged",
  "elapsed_s": 16651.714687108994,
  "peak_rss_GiB_rank0": 1.335784912109375,
  "finished": "2026-10-23T18:35:33.949612+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f20_hm/task.json <==
{
  "id": "B3_AA_n4pin_scan_f20_hm",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 5.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned scan, f=0.2: high-moment magnetic substate, from the relaxed f=0.35 magnetic point",
  "from": "prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
  "cr_shift": [
    0.18666,
    5e-05,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "B3_AA_n4pin_scan_f35_mag"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f20_mag/result.json <==
{
  "id": "B3_AA_n4pin_scan_f20_mag",
  "task": {
    "id": "B3_AA_n4pin_scan_f20_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
    "cr_shift": [
      0.99552,
      0.00026,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_AA_n4_bridge_pin_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T08:06:02.026295+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "929f5853bf59fb3e629dd846d9ca3230600338a8a3f2d188be716dbf60043365",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "energy": -602.1699667899333,
  "fmax": 0.01878397985572333,
  "fmax_unconstrained": 0.35768058726312085,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.4623174807257615,
      3.559000649943556,
      9.784999953850832
    ]
  ],
  "mean_gap": 3.624357824432092,
  "cr_c_nearest12": [
    [
      2.2510014086257786,
      2.2510014252790422,
      2.2582922322164447,
      2.2582922640834497,
      2.3539712707814733,
      2.353971285266207,
      2.362934524375096,
      2.36293452559344,
      2.468002578021634,
      2.4680026170809155,
      2.4696584575232183,
      2.4696585081910936
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": 3.9222041095080225,
  "magmom_cr": [
    3.1932109671947075
  ],
  "optimizer_steps": 22,
  "status": "converged",
  "elapsed_s": 15758.57556271553,
  "peak_rss_GiB_rank0": 1.3368682861328125,
  "finished": "2026-10-22T12:28:40.604030+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f20_mag/task.json <==
{
  "id": "B3_AA_n4pin_scan_f20_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "cr_shift": [
    0.99552,
    0.00026,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_AA_n4_bridge_pin_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f25_M0/result.json <==
{
  "id": "B3_AA_n4pin_scan_f25_M0",
  "task": {
    "id": "B3_AA_n4pin_scan_f25_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned hollow->bridge scan, f=0.25: M=0 branch (fixed total moment)",
    "from": "prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
    "cr_shift": [
      -0.3111,
      -8e-05,
      0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_AA_n4_hollow_pin_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T20:14:02.379832+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "ad4c58c600a4b1fedc633386d9e8ab8115e1c87c9abe122079c546cc9476d204",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
  "energy": -602.0934756044777,
  "fmax": 0.018310101713390994,
  "fmax_unconstrained": 2.6832266244801004,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.4000968787119414,
      3.558983160594103,
      9.785000153121905
    ]
  ],
  "mean_gap": 3.545518854427433,
  "cr_c_nearest12": [
    [
      2.1624118851795235,
      2.1624119133765736,
      2.1632040583527887,
      2.1632040702833555,
      2.244947783878366,
      2.244947834692795,
      2.24926017847381,
      2.2492601934853926,
      2.3565905459354144,
      2.356590641974416,
      2.359459163349603,
      2.359459245670186
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 6.01861324747184e-14,
  "magmom_cr": [
    6.105104200406577e-12
  ],
  "optimizer_steps": 20,
  "status": "converged",
  "elapsed_s": 13078.387104034424,
  "peak_rss_GiB_rank0": 1.3352241516113281,
  "finished": "2026-10-22T23:52:00.768477+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f25_M0/task.json <==
{
  "id": "B3_AA_n4pin_scan_f25_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned hollow->bridge scan, f=0.25: M=0 branch (fixed total moment)",
  "from": "prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
  "cr_shift": [
    -0.3111,
    -8e-05,
    0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_AA_n4_hollow_pin_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f25_M2/result.json <==
{
  "id": "B3_AA_n4pin_scan_f25_M2",
  "task": {
    "id": "B3_AA_n4pin_scan_f25_M2",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned hollow->bridge scan, f=0.25: intermediate branch (total moment fixed at 2)",
    "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
    "cr_shift": [
      0.9333,
      0.00024,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_AA_n4_bridge_pin_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T23:52:01.970181+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "07c9e2d259b5884fab29d9927ab9df68d8aa3ddd823d45b4a795cebf799cfde0",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "energy": -602.1021751726877,
  "fmax": 0.01731349786415971,
  "fmax_unconstrained": 1.8026835370820595,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      3.4000974807257616,
      3.558980649943556,
      9.784999894046083
    ]
  ],
  "mean_gap": 3.561071286720674,
  "cr_c_nearest12": [
    [
      2.172259282782414,
      2.1722592893112247,
      2.1740994048756237,
      2.1740994102513223,
      2.263066671706446,
      2.263066688804179,
      2.2646007497211373,
      2.264600779303902,
      2.4096898883482196,
      2.4096899688404587,
      2.412324770394793,
      2.412324858339766
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": 2.000000001620508,
  "magmom_cr": [
    1.9279880647192065
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 18594.000777721405,
  "peak_rss_GiB_rank0": 1.3463935852050781,
  "finished": "2026-10-23T05:01:55.972344+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f25_M2/task.json <==
{
  "id": "B3_AA_n4pin_scan_f25_M2",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned hollow->bridge scan, f=0.25: intermediate branch (total moment fixed at 2)",
  "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "cr_shift": [
    0.9333,
    0.00024,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_AA_n4_bridge_pin_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f25_hm/result.json <==
{
  "id": "B3_AA_n4pin_scan_f25_hm",
  "task": {
    "id": "B3_AA_n4pin_scan_f25_hm",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 5.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned scan, f=0.25: high-moment magnetic substate, from the relaxed f=0.35 magnetic point",
    "from": "prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
    "cr_shift": [
      0.12444,
      3e-05,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "B3_AA_n4pin_scan_f35_mag"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T12:06:01.945287+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "9bc4517d2538983120497971e1c525e63ce2fd812c6223f17df870b2b7451b84",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
  "energy": -602.1490624626261,
  "fmax": 0.018285384992216724,
  "fmax_unconstrained": 0.34821983054782274,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      3.4000974807257616,
      3.5589806499435563,
      9.784999917174188
    ]
  ],
  "mean_gap": 3.6334510956639816,
  "cr_c_nearest12": [
    [
      2.2411690824210426,
      2.2411691016343838,
      2.2463334907303634,
      2.246333536220153,
      2.3701908214019736,
      2.370190856826943,
      2.3760405743062627,
      2.376040618314661,
      2.513691340638356,
      2.513691394679307,
      2.515225811067666,
      2.5152258801952683
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": 4.038035249613378,
  "magmom_cr": [
    3.262630656129255
  ],
  "optimizer_steps": 19,
  "status": "converged",
  "elapsed_s": 12701.457560300827,
  "peak_rss_GiB_rank0": 1.3436126708984375,
  "finished": "2026-10-23T15:37:43.404360+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f25_hm/task.json <==
{
  "id": "B3_AA_n4pin_scan_f25_hm",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 5.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned scan, f=0.25: high-moment magnetic substate, from the relaxed f=0.35 magnetic point",
  "from": "prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
  "cr_shift": [
    0.12444,
    3e-05,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "B3_AA_n4pin_scan_f35_mag"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f25_mag/result.json <==
{
  "id": "B3_AA_n4pin_scan_f25_mag",
  "task": {
    "id": "B3_AA_n4pin_scan_f25_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
    "cr_shift": [
      0.9333,
      0.00024,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_AA_n4_bridge_pin_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T20:26:02.044639+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "712bc5f3b1dfbe96f453beddec717e3715e6cf6306e56182444cbf7401f90cbf",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "energy": -602.149316966859,
  "fmax": 0.018832533706806962,
  "fmax_unconstrained": 0.3458342137938774,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      3.4000974807257616,
      3.558980649943556,
      9.784999956893556
    ]
  ],
  "mean_gap": 3.6341757375082784,
  "cr_c_nearest12": [
    [
      2.239999095755958,
      2.239999099640044,
      2.2459778907902317,
      2.24597790231663,
      2.3707240501097133,
      2.3707240761399757,
      2.379263487004098,
      2.379263515605237,
      2.514506812028871,
      2.514506852776412,
      2.516630935577071,
      2.5166309842622043
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": 4.041094477003301,
  "magmom_cr": [
    3.26467219575774
  ],
  "optimizer_steps": 23,
  "status": "converged",
  "elapsed_s": 17803.92069220543,
  "peak_rss_GiB_rank0": 1.3450927734375,
  "finished": "2026-10-23T01:22:45.966709+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f25_mag/task.json <==
{
  "id": "B3_AA_n4pin_scan_f25_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "cr_shift": [
    0.9333,
    0.00024,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_AA_n4_bridge_pin_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f30_M2/result.json <==
{
  "id": "B3_AA_n4pin_scan_f30_M2",
  "task": {
    "id": "B3_AA_n4pin_scan_f30_M2",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned hollow->bridge scan, f=0.3: intermediate branch (total moment fixed at 2)",
    "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
    "cr_shift": [
      0.87108,
      0.00023,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_AA_n4_bridge_pin_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T01:24:02.199623+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "34d4225b792420dcf8ed9916de0cb62a6a0af1adb296913c6a00a60cd21828e2",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "energy": -601.985198569685,
  "fmax": 0.016030372332934303,
  "fmax_unconstrained": 1.9305360154614573,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.3378774807257616,
      3.5589706499435563,
      9.785000017637117
    ]
  ],
  "mean_gap": 3.570071015985527,
  "cr_c_nearest12": [
    [
      2.1662313131137103,
      2.166231317605794,
      2.167834286379854,
      2.16783429789719,
      2.2711718570245365,
      2.2711718585985508,
      2.2733787338407456,
      2.2733787362959568,
      2.452313297218331,
      2.452313298777507,
      2.4553140457620386,
      2.4553140497979347
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": 1.9999999918548932,
  "magmom_cr": [
    1.9739072306296643
  ],
  "optimizer_steps": 24,
  "status": "converged",
  "elapsed_s": 19971.6634016037,
  "peak_rss_GiB_rank0": 1.3328285217285156,
  "finished": "2026-10-23T06:56:53.864717+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f30_M2/task.json <==
{
  "id": "B3_AA_n4pin_scan_f30_M2",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned hollow->bridge scan, f=0.3: intermediate branch (total moment fixed at 2)",
  "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "cr_shift": [
    0.87108,
    0.00023,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_AA_n4_bridge_pin_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f30_hm/result.json <==
{
  "id": "B3_AA_n4pin_scan_f30_hm",
  "task": {
    "id": "B3_AA_n4pin_scan_f30_hm",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 5.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned scan, f=0.3: high-moment magnetic substate, from the relaxed f=0.35 magnetic point",
    "from": "prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
    "cr_shift": [
      0.06222,
      2e-05,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "B3_AA_n4pin_scan_f35_mag"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T11:10:02.246764+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "8ccf9a96d06510219838d742a65aef986b52612f538b38ffa0fd383dddaafa10",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
  "energy": -602.2175826862443,
  "fmax": 0.012870867608370973,
  "fmax_unconstrained": 0.3507332065815954,
  "scf_iterations_last": 6,
  "cr_positions": [
    [
      3.3378774807257616,
      3.5589706499435563,
      9.784999964829634
    ]
  ],
  "mean_gap": 3.705805168457143,
  "cr_c_nearest12": [
    [
      2.308769251042369,
      2.3087692976214758,
      2.3158972520024,
      2.315897291954087,
      2.4713493004464318,
      2.471349369760377,
      2.4844535489400763,
      2.484453602601403,
      2.6371714021161545,
      2.63717147294601,
      2.641520359356167,
      2.6415204135328527
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.786660781695641,
  "magmom_cr": [
    3.5954811437103835
  ],
  "optimizer_steps": 13,
  "status": "converged",
  "elapsed_s": 10052.384331703186,
  "peak_rss_GiB_rank0": 1.3379745483398438,
  "finished": "2026-10-23T13:57:34.632702+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f30_hm/task.json <==
{
  "id": "B3_AA_n4pin_scan_f30_hm",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 5.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned scan, f=0.3: high-moment magnetic substate, from the relaxed f=0.35 magnetic point",
  "from": "prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
  "cr_shift": [
    0.06222,
    2e-05,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "B3_AA_n4pin_scan_f35_mag"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f30_mag/result.json <==
{
  "id": "B3_AA_n4pin_scan_f30_mag",
  "task": {
    "id": "B3_AA_n4pin_scan_f30_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned hollow->bridge scan, f=0.3: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
    "cr_shift": [
      0.87108,
      0.00023,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_AA_n4_bridge_pin_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T05:02:02.779573+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "a148cc490bfe008b14b9c865253d7e1cdeacfffc948c4191c6a9261b428ef582",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "energy": -602.128098426179,
  "fmax": 0.01425072363480997,
  "fmax_unconstrained": 0.2422078687606738,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      3.3378774807257616,
      3.5589706499435563,
      9.785000019034054
    ]
  ],
  "mean_gap": 3.647380337739479,
  "cr_c_nearest12": [
    [
      2.2340440398409247,
      2.23404405437706,
      2.2410532646407173,
      2.241053268920569,
      2.391638174119775,
      2.3916381902108466,
      2.402089292675179,
      2.4020892983481943,
      2.5669085804970875,
      2.566908599255457,
      2.5698840106518968,
      2.5698840137359666
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.269073577588995,
  "magmom_cr": [
    3.3604470083629665
  ],
  "optimizer_steps": 21,
  "status": "converged",
  "elapsed_s": 14105.21346282959,
  "peak_rss_GiB_rank0": 1.31243896484375,
  "finished": "2026-10-23T08:57:07.995176+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f30_mag/task.json <==
{
  "id": "B3_AA_n4pin_scan_f30_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned hollow->bridge scan, f=0.3: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "cr_shift": [
    0.87108,
    0.00023,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_AA_n4_bridge_pin_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f35_M0/result.json <==
{
  "id": "B3_AA_n4pin_scan_f35_M0",
  "task": {
    "id": "B3_AA_n4pin_scan_f35_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned hollow->bridge scan, f=0.35: M=0 branch (fixed total moment)",
    "from": "prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
    "cr_shift": [
      -0.43554,
      -0.00011,
      0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_AA_n4_hollow_pin_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T12:30:02.668911+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "72b80241aa83e941cb835920934450cf286c25cc2a54f6ae1b587540c1d4b209",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
  "energy": -601.7162132035207,
  "fmax": 0.016981710727810614,
  "fmax_unconstrained": 3.356352692732759,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.2756568787119416,
      3.558953160594103,
      9.785000022474474
    ]
  ],
  "mean_gap": 3.5596220176627487,
  "cr_c_nearest12": [
    [
      2.1446951829201044,
      2.1446951986952576,
      2.1447662778776033,
      2.1447663112354154,
      2.263304680536467,
      2.2633046862323356,
      2.268066297498078,
      2.2680663057637114,
      2.4319172263588653,
      2.431917241437925,
      2.4356444306785074,
      2.4356444446415564
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": 5.780991847510728e-14,
  "magmom_cr": [
    -5.562043250992383e-13
  ],
  "optimizer_steps": 22,
  "status": "converged",
  "elapsed_s": 14722.765764951706,
  "peak_rss_GiB_rank0": 1.3195152282714844,
  "finished": "2026-10-22T16:35:25.437019+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f35_M0/task.json <==
{
  "id": "B3_AA_n4pin_scan_f35_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned hollow->bridge scan, f=0.35: M=0 branch (fixed total moment)",
  "from": "prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
  "cr_shift": [
    -0.43554,
    -0.00011,
    0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_AA_n4_hollow_pin_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f35_mag/result.json <==
{
  "id": "B3_AA_n4pin_scan_f35_mag",
  "task": {
    "id": "B3_AA_n4pin_scan_f35_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned hollow->bridge scan, f=0.35: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
    "cr_shift": [
      0.80886,
      0.00021,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_AA_n4_bridge_pin_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T16:36:02.561986+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "711a2b432ec38072444933eb8a4a788cd752055eaa88a3e37874525d12696f77",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "energy": -602.2383826114943,
  "fmax": 0.017200556303202053,
  "fmax_unconstrained": 0.30015520648302296,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      3.2756574807257617,
      3.558950649943556,
      9.78499998570831
    ]
  ],
  "mean_gap": 3.7024261542391343,
  "cr_c_nearest12": [
    [
      2.2837050052028873,
      2.2837050058945523,
      2.2914349142761576,
      2.2914349254767745,
      2.4749616391613096,
      2.474961645383478,
      2.4884809737799998,
      2.488480991640029,
      2.667794645314078,
      2.6677946515252247,
      2.6721820037742656,
      2.6721820091068436
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.810025602263147,
  "magmom_cr": [
    3.588931264086451
  ],
  "optimizer_steps": 19,
  "status": "converged",
  "elapsed_s": 13008.963950395584,
  "peak_rss_GiB_rank0": 1.3338127136230469,
  "finished": "2026-10-22T20:12:51.528327+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f35_mag/task.json <==
{
  "id": "B3_AA_n4pin_scan_f35_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned hollow->bridge scan, f=0.35: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "cr_shift": [
    0.80886,
    0.00021,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_AA_n4_bridge_pin_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f50_mag/result.json <==
{
  "id": "B3_AA_n4pin_scan_f50_mag",
  "task": {
    "id": "B3_AA_n4pin_scan_f50_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 pinned hollow->bridge scan, f=0.5: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
    "cr_shift": [
      0.6222,
      0.00016,
      -0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_AA_n4_bridge_pin_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T17:20:02.637256+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "8b9a6130d7359a1cf872f9d46394cfddc28c8c42ca571d17b63fe320839cb3eb",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "energy": -602.2674916927389,
  "fmax": 0.015456810887015263,
  "fmax_unconstrained": 0.22614510201485827,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      3.0889974807257614,
      3.5589006499435563,
      9.784999943255157
    ]
  ],
  "mean_gap": 3.692062666987967,
  "cr_c_nearest12": [
    [
      2.2220366410741237,
      2.222036703916268,
      2.2284258315942918,
      2.2284258825780685,
      2.4885364993704915,
      2.4885365640202615,
      2.4995833156014626,
      2.4995833478448044,
      2.757620339903998,
      2.7576203959904197,
      2.7611618448985484,
      2.761161885791896
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.83678741812769,
  "magmom_cr": [
    3.562412791657949
  ],
  "optimizer_steps": 16,
  "status": "converged",
  "elapsed_s": 11105.47181391716,
  "peak_rss_GiB_rank0": 1.3380699157714844,
  "finished": "2026-10-22T20:25:08.111404+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_AA_n4pin_scan_f50_mag/task.json <==
{
  "id": "B3_AA_n4pin_scan_f50_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 pinned hollow->bridge scan, f=0.5: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
  "cr_shift": [
    0.6222,
    0.00016,
    -0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_AA_n4_bridge_pin_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_mono_n3_hollow_z17_fm2/result.json <==
{
  "id": "B3_mono_n3_hollow_z17_fm2",
  "task": {
    "id": "B3_mono_n3_hollow_z17_fm2",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 1.7
        }
      ]
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono low-spin check: start z=1.7 A, total moment fixed at 2 muB",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-21T19:42:02.517705+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "bc6df5604090a79d5afa774c9c1bb6429c5a1333aa63269e393dfd2f370df314",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -171.76260509545705,
  "fmax": 0.019407549734003746,
  "fmax_unconstrained": 0.03533164990389314,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      2.4670198313353726,
      1.4266657064363073,
      9.553494306114787
    ]
  ],
  "cr_c_nearest12": [
    [
      2.1328801508573836,
      2.1338357864714506,
      2.133849588194514,
      2.1356179120162726,
      2.1356419133874223,
      2.136344463521966,
      3.2442465819420163,
      3.24568938093402,
      3.2457101316416757,
      3.2484641147751816,
      3.248501022395211,
      3.249809736919282
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 1.999999994704232,
  "magmom_cr": [
    2.162026701503322
  ],
  "optimizer_steps": 10,
  "status": "converged",
  "elapsed_s": 1818.2719569206238,
  "peak_rss_GiB_rank0": 0.5051994323730469,
  "finished": "2026-10-21T20:12:20.791386+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_mono_n3_hollow_z17_fm2/task.json <==
{
  "id": "B3_mono_n3_hollow_z17_fm2",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 1.7
      }
    ]
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono low-spin check: start z=1.7 A, total moment fixed at 2 muB",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostB/B3_mono_n3_hollow_z17_fm4/result.json <==
{
  "id": "B3_mono_n3_hollow_z17_fm4",
  "task": {
    "id": "B3_mono_n3_hollow_z17_fm4",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 1.7
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono low-spin check: start z=1.7 A, total moment fixed at 4 muB",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-22T02:46:02.289118+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b8e04b2b9ff9380ce99ede51f630e824ac5d9b781b681deea58e5ef8040cead4",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -172.50489490519408,
  "fmax": 0.010522414098174067,
  "fmax_unconstrained": 0.03836513322520712,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      2.4670002746491964,
      1.424348007061628,
      9.76462806601627
    ]
  ],
  "cr_c_nearest12": [
    [
      2.284572850149581,
      2.2847504607420497,
      2.2847673590987454,
      2.284935597842971,
      2.2849416109979,
      2.2849917138643163,
      3.3579538490914773,
      3.3580741755771393,
      3.3580862627145427,
      3.358433574587851,
      3.3584419184479084,
      3.358660592407742
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 3.9999998454815415,
  "magmom_cr": [
    3.4941354758872243
  ],
  "optimizer_steps": 6,
  "status": "converged",
  "elapsed_s": 1078.6884846687317,
  "peak_rss_GiB_rank0": 0.5018310546875,
  "finished": "2026-10-22T03:04:00.979271+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_mono_n3_hollow_z17_fm4/task.json <==
{
  "id": "B3_mono_n3_hollow_z17_fm4",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 1.7
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono low-spin check: start z=1.7 A, total moment fixed at 4 muB",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostB/B3_mono_n3_hollow_z17_rel2/result.json <==
{
  "id": "B3_mono_n3_hollow_z17_rel2",
  "task": {
    "id": "B3_mono_n3_hollow_z17_rel2",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 1.7
        }
      ]
    },
    "magmom": 2.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono low-spin check: moment released from B3_mono_n3_hollow_z17_fm2",
    "from": "prod/runs/B3_mono_n3_hollow_z17_fm2/final.traj",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B3_mono_n3_hollow_z17_fm2"
    ]
  },
  "attempt": 2,
  "started": "2026-10-21T21:08:02.535509+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "de84fe02f3648b740a9a216c905b6330ee3155b2529eb812da484aed71700f0e",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B3_mono_n3_hollow_z17_fm2/final.traj",
  "status": "failed",
  "error": "KohnShamConvergenceError('Did not converge!  See text output for help.')",
  "traceback": "Traceback (most recent call last):\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 243, in main\n    run_relax(task, out, rec)\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 123, in run_relax\n    converged = o.run(fmax=fmax, steps=steps)\n                ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 506, in run\n    return Dynamics.run(self, steps=steps)\n           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 375, in run\n    for converged in Dynamics.irun(self, steps=steps):\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 322, in irun\n    gradient = self.optimizable.get_gradient()\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 38, in get_gradient\n    return -self.atoms.get_forces().ravel()\n            ^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/atoms.py\", line 2015, in get_forces\n    forces = self._calc.get_forces(self)\n             ^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/abc.py\", line 31, in get_forces\n    return self.get_property('forces', atoms)\n           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/calculator.py\", line 517, in get_property\n    self.calculate(atoms, [name], system_changes)\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 97, in calculate\n    self.results = self.mixer.get_properties(properties, atoms)\n                   ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 52, in get_properties\n    get_property(prop)\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 33, in get_property\n    contribs = [calc.get_property(prop, atoms) for calc in self.calcs]\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 33, in <listcomp>\n    contribs = [calc.get_property(prop, atoms) for calc in self.calcs]\n                ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/calculator.py\", line 517, in get_property\n    self.calculate(atoms, [name], system_changes)\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw/calculator.py\", line 418, in calculate\n    for _ in self.icalculate(atoms, properties, system_changes):\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw/calculator.py\", line 456, in icalculate\n    yield from self.scf.irun(\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw/scf.py\", line 81, in irun\n    self.not_converged(dens, ham, wfs, log)\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw/scf.py\", line 113, in not_converged\n    raise KohnShamConvergenceError(\ngpaw.KohnShamConvergenceError: Did not converge!  See text output for help.\n",
  "elapsed_s": 3227.1518609523773,
  "peak_rss_GiB_rank0": 0.4559440612792969,
  "finished": "2026-10-21T22:01:49.689339+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_mono_n3_hollow_z17_rel2/task.json <==
{
  "id": "B3_mono_n3_hollow_z17_rel2",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 1.7
      }
    ]
  },
  "magmom": 2.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono low-spin check: moment released from B3_mono_n3_hollow_z17_fm2",
  "from": "prod/runs/B3_mono_n3_hollow_z17_fm2/final.traj",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B3_mono_n3_hollow_z17_fm2"
  ]
}

==> anc/DA2_data/prod/runs_hostB/B3_mono_n3_hollow_z17_rel4/result.json <==
{
  "id": "B3_mono_n3_hollow_z17_rel4",
  "task": {
    "id": "B3_mono_n3_hollow_z17_rel4",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 1.7
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono low-spin check: moment released from B3_mono_n3_hollow_z17_fm4",
    "from": "prod/runs/B3_mono_n3_hollow_z17_fm4/final.traj",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B3_mono_n3_hollow_z17_fm4"
    ]
  },
  "attempt": 2,
  "started": "2026-10-22T03:50:01.961021+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "78ecbaa41447b3d1f0d8161ad40dd1f4a053e86db047df4952ef8a7ed20c8293",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B3_mono_n3_hollow_z17_fm4/final.traj",
  "status": "failed",
  "error": "KohnShamConvergenceError('Did not converge!  See text output for help.')",
  "traceback": "Traceback (most recent call last):\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 243, in main\n    run_relax(task, out, rec)\n  File \"/home/user/da2/DA2/prod/run_task.py\", line 123, in run_relax\n    converged = o.run(fmax=fmax, steps=steps)\n                ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 506, in run\n    return Dynamics.run(self, steps=steps)\n           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 375, in run\n    for converged in Dynamics.irun(self, steps=steps):\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 322, in irun\n    gradient = self.optimizable.get_gradient()\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/optimize/optimize.py\", line 38, in get_gradient\n    return -self.atoms.get_forces().ravel()\n            ^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/atoms.py\", line 2015, in get_forces\n    forces = self._calc.get_forces(self)\n             ^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/abc.py\", line 31, in get_forces\n    return self.get_property('forces', atoms)\n           ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/calculator.py\", line 517, in get_property\n    self.calculate(atoms, [name], system_changes)\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 97, in calculate\n    self.results = self.mixer.get_properties(properties, atoms)\n                   ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 52, in get_properties\n    get_property(prop)\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 33, in get_property\n    contribs = [calc.get_property(prop, atoms) for calc in self.calcs]\n               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/mixing.py\", line 33, in <listcomp>\n    contribs = [calc.get_property(prop, atoms) for calc in self.calcs]\n                ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/ase/calculators/calculator.py\", line 517, in get_property\n    self.calculate(atoms, [name], system_changes)\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw/calculator.py\", line 418, in calculate\n    for _ in self.icalculate(atoms, properties, system_changes):\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw/calculator.py\", line 456, in icalculate\n    yield from self.scf.irun(\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw/scf.py\", line 81, in irun\n    self.not_converged(dens, ham, wfs, log)\n  File \"/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw/scf.py\", line 113, in not_converged\n    raise KohnShamConvergenceError(\ngpaw.KohnShamConvergenceError: Did not converge!  See text output for help.\n",
  "elapsed_s": 2717.8963038921356,
  "peak_rss_GiB_rank0": 0.4573860168457031,
  "finished": "2026-10-22T04:35:19.859030+00:00"
}

==> anc/DA2_data/prod/runs_hostB/B3_mono_n3_hollow_z17_rel4/task.json <==
{
  "id": "B3_mono_n3_hollow_z17_rel4",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 1.7
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono low-spin check: moment released from B3_mono_n3_hollow_z17_fm4",
  "from": "prod/runs/B3_mono_n3_hollow_z17_fm4/final.traj",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B3_mono_n3_hollow_z17_fm4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/C2_AA_n4_bridge_pin_m4/result.json <==
{
  "id": "C2_AA_n4_bridge_pin_m4",
  "task": {
    "id": "C2_AA_n4_bridge_pin_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge"
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.57 A beyond r=4.5 A",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T16:42:02.522933+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "5aec4f0dce5629b86187750e5118370ab1d47be4a07355ac90c0161bf6685a40",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -602.2072239279026,
  "fmax": 0.017965904077185846,
  "fmax_unconstrained": 0.21304496331314468,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.4667974807257615,
      3.558740649943556,
      9.784999971992981
    ]
  ],
  "mean_gap": 3.709212283276175,
  "cr_c_nearest12": [
    [
      2.178901945999992,
      2.178901950744358,
      2.1822848420900938,
      2.1822848450339527,
      2.717089155202077,
      2.71708916029156,
      2.7183719618614983,
      2.718371965237511,
      2.7243138864750156,
      2.7243139072212457,
      2.7274048563350872,
      2.7274048713341195
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.829984374055048,
  "magmom_cr": [
    3.5982500130789914
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 8095.327743768692,
  "peak_rss_GiB_rank0": 2.0616607666015625,
  "finished": "2026-10-21T18:56:57.851820+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_AA_n4_bridge_pin_m4/task.json <==
{
  "id": "C2_AA_n4_bridge_pin_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge"
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.57 A beyond r=4.5 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostB/C2_AA_n4_hollow_pin_m0/result.json <==
{
  "id": "C2_AA_n4_hollow_pin_m0",
  "task": {
    "id": "C2_AA_n4_hollow_pin_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow"
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.57 A beyond r=4.5 A",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T16:38:02.493137+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "c6f93a9a39fc84890d5876fd933095fadc42bba10eca0c5bf1d8b2b10258bc5b",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -602.5211680390107,
  "fmax": 0.018379247248060837,
  "fmax_unconstrained": 0.1663073670412676,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.7111968787119416,
      3.559063160594103,
      9.785000350526605
    ]
  ],
  "mean_gap": 3.5120918392101927,
  "cr_c_nearest12": [
    [
      2.22234680153375,
      2.2223470633672675,
      2.2228612985244034,
      2.2228615696396985,
      2.2235935415864323,
      2.2235939102460325,
      2.2251454598305607,
      2.2251458830902426,
      2.2286255179194927,
      2.2286258980830005,
      2.229189658610767,
      2.2291900749682063
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 1.8113648444290426e-08,
  "magmom_cr": [
    1.3045000425218297e-08
  ],
  "optimizer_steps": 19,
  "status": "converged",
  "elapsed_s": 5654.034316301346,
  "peak_rss_GiB_rank0": 2.0592727661132812,
  "finished": "2026-10-21T18:12:16.528523+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_AA_n4_hollow_pin_m0/task.json <==
{
  "id": "C2_AA_n4_hollow_pin_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow"
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.57 A beyond r=4.5 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostB/C2_AA_n4free_scan_f15_mag/result.json <==
{
  "id": "C2_AA_n4free_scan_f15_mag",
  "task": {
    "id": "C2_AA_n4free_scan_f15_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 4x4 free hollow->bridge scan, f=0.15: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
    "cr_shift": [
      0.52425,
      -0.90801,
      -0.0
    ],
    "_queue": "queue.txt",
    "_after": [
      "B2_AA_n4_bridge_fix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-26T06:28:02.568345+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e7bf2f605eb1866957ee8a88add1c5bae2e58374c07df205e7afbd44c60f2da3",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
  "energy": -602.2972711436789,
  "fmax": 0.01897636645179724,
  "fmax_unconstrained": 0.23886666874365428,
  "scf_iterations_last": 14,
  "cr_positions": [
    [
      3.608,
      3.7210401207951227,
      9.795124262498707
    ]
  ],
  "mean_gap": 3.8780258500674485,
  "cr_c_nearest12": [
    [
      2.3700736091341463,
      2.3701131501440207,
      2.3703205205049573,
      2.370386569787462,
      2.4700523501618084,
      2.4704824660674447,
      2.470706162942556,
      2.4711181028498315,
      2.57003668108779,
      2.5705404955172164,
      2.5711987553412854,
      2.571699503784572
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.80958918688302,
  "magmom_cr": [
    3.615714368167775
  ],
  "optimizer_steps": 34,
  "status": "converged",
  "elapsed_s": 24501.736274957657,
  "peak_rss_GiB_rank0": 1.3657684326171875,
  "finished": "2026-10-26T13:16:24.306597+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_AA_n4free_scan_f15_mag/task.json <==
{
  "id": "C2_AA_n4free_scan_f15_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 4x4 free hollow->bridge scan, f=0.15: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
  "cr_shift": [
    0.52425,
    -0.90801,
    -0.0
  ],
  "_queue": "queue.txt",
  "_after": [
    "B2_AA_n4_bridge_fix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/C2_U05_AA_bridge_m4/result.json <==
{
  "id": "C2_U05_AA_bridge_m4",
  "task": {
    "id": "C2_U05_AA_bridge_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,0.5"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=0.5 eV) AA bridge, seed 4, Cr xy held, from the PBE bridge",
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-24T04:44:02.649703+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "375bbe76ccb0e59a3c8730345940cacabd2b71d89fe201b20e31b3699d4e1da7",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.56483948962335,
  "fmax": 0.013930831667850429,
  "fmax_unconstrained": 0.013930831667850429,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998762347899
    ]
  ],
  "mean_gap": 4.114994088227234,
  "cr_c_nearest12": [
    [
      2.218537350749163,
      2.218537768696539,
      2.218545296047501,
      2.218545662932737,
      2.7984003919080505,
      2.798400894712175,
      2.7984242183653136,
      2.798424694305795,
      2.7986091280847765,
      2.7986096164044976,
      2.7986597078472255,
      2.798660174606445
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.410951541592842,
  "magmom_cr": [
    3.66367019418844
  ],
  "optimizer_steps": 4,
  "status": "converged",
  "elapsed_s": 1395.1855068206787,
  "peak_rss_GiB_rank0": 0.7116584777832031,
  "finished": "2026-10-24T05:07:17.836525+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U05_AA_bridge_m4/task.json <==
{
  "id": "C2_U05_AA_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,0.5"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=0.5 eV) AA bridge, seed 4, Cr xy held, from the PBE bridge",
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostB/C2_U05_AA_hollow_m0/result.json <==
{
  "id": "C2_U05_AA_hollow_m0",
  "task": {
    "id": "C2_U05_AA_hollow_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,0.5"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=0.5 eV) AA hollow, seed 0, from the PBE hollow",
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-24T04:44:02.668264+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "92f43f6ba5568f05613d38bbe239305fd6f2498589dbaf54321f27c0fc740cc7",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -341.8483489744424,
  "fmax": 0.012508700855231808,
  "fmax_unconstrained": 0.1227457054608068,
  "scf_iterations_last": 7,
  "cr_positions": [
    [
      2.467079044280518,
      1.436885203057138,
      9.799999809394894
    ]
  ],
  "mean_gap": 3.3171904413551,
  "cr_c_nearest12": [
    [
      2.198027331702999,
      2.198027430648807,
      2.1980286571924834,
      2.198028689436137,
      2.1980330905930883,
      2.198033145412354,
      2.1980667706879737,
      2.198066776648025,
      2.1980789519974278,
      2.198079040479663,
      2.198089930981666,
      2.198089993819082
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -2.6117205382276976e-12,
  "magmom_cr": [
    -5.037997087861552e-12
  ],
  "optimizer_steps": 1,
  "status": "converged",
  "elapsed_s": 819.0589776039124,
  "peak_rss_GiB_rank0": 0.6981468200683594,
  "finished": "2026-10-24T04:57:41.729094+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U05_AA_hollow_m0/task.json <==
{
  "id": "C2_U05_AA_hollow_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,0.5"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=0.5 eV) AA hollow, seed 0, from the PBE hollow",
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostB/C2_U10_AA_bridge_m4/result.json <==
{
  "id": "C2_U10_AA_bridge_m4",
  "task": {
    "id": "C2_U10_AA_bridge_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,1.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=1.0 eV) AA bridge, seed 4, Cr xy held, from the PBE bridge",
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-24T05:08:02.678406+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "f2f471bb1e17a384956504122d896219b1560cb3e58257b167a62b049dc702f6",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.48072741848966,
  "fmax": 0.01188789163751781,
  "fmax_unconstrained": 0.01577490951685742,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.800102113936271
    ]
  ],
  "mean_gap": 4.1591687449170305,
  "cr_c_nearest12": [
    [
      2.23613638848417,
      2.2361538431753782,
      2.236423773855577,
      2.23644105116965,
      2.8153398351612733,
      2.8153421335065603,
      2.8153812272477983,
      2.815383500653859,
      2.8157394658569252,
      2.8157806969414,
      2.8157932303366993,
      2.815834459105574
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.489568640555165,
  "magmom_cr": [
    3.7542379184078265
  ],
  "optimizer_steps": 16,
  "status": "converged",
  "elapsed_s": 4178.726089715958,
  "peak_rss_GiB_rank0": 0.7416419982910156,
  "finished": "2026-10-24T06:17:41.405773+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U10_AA_bridge_m4/task.json <==
{
  "id": "C2_U10_AA_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,1.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=1.0 eV) AA bridge, seed 4, Cr xy held, from the PBE bridge",
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostB/C2_U10_AA_hollow_m0/result.json <==
{
  "id": "C2_U10_AA_hollow_m0",
  "task": {
    "id": "C2_U10_AA_hollow_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,1.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=1.0 eV) AA hollow, seed 0, from the PBE hollow",
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-24T04:58:02.360015+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "db17ab86d67b7999704a48104ddbe32b865d64e63fc86e4fdd5c0b082e9abb23",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -341.4063200456784,
  "fmax": 0.015348624348569458,
  "fmax_unconstrained": 0.12026574995029628,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      2.4670790395286777,
      1.436886168020016,
      9.799999840635087
    ]
  ],
  "mean_gap": 3.317311180023939,
  "cr_c_nearest12": [
    [
      2.198158103992583,
      2.198158253412359,
      2.19815947477367,
      2.198159559840309,
      2.1981666753795546,
      2.198166786123225,
      2.198201779476232,
      2.1982018439474733,
      2.1982082709531414,
      2.1982084152416634,
      2.1982191986833017,
      2.198219311600836
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 5.241964269853038e-14,
  "magmom_cr": [
    -5.903971482214355e-14
  ],
  "optimizer_steps": 1,
  "status": "converged",
  "elapsed_s": 820.3555941581726,
  "peak_rss_GiB_rank0": 0.6997146606445312,
  "finished": "2026-10-24T05:11:42.717270+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U10_AA_hollow_m0/task.json <==
{
  "id": "C2_U10_AA_hollow_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,1.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=1.0 eV) AA hollow, seed 0, from the PBE hollow",
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AA_bridge_m4/result.json <==
{
  "id": "C2_U3_AA_bridge_m4",
  "task": {
    "id": "C2_U3_AA_bridge_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,3.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AA_n3_bridge_m4",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_AA_n3_bridge_m4",
      "G_hostB_AA_hollow",
      "G_hostB_AA_bridge",
      "G_hostB_AB_topB",
      "G_hostB_mono_hollow"
    ],
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj"
  },
  "attempt": 1,
  "started": "2026-10-21T17:38:02.159149+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b7d6e4c24647fb9075727f614d2697f08231547b068c520e53683909566d79d7",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.32035451363106,
  "fmax": 0.01369753116875996,
  "fmax_unconstrained": 0.01369753116875996,
  "scf_iterations_last": 15,
  "cr_positions": [
    [
      1.8505313150404246,
      2.4927087397307903,
      9.799744594228478
    ]
  ],
  "mean_gap": 4.332893754546458,
  "cr_c_nearest12": [
    [
      2.301469375983012,
      2.3014725600217707,
      2.301567034806182,
      2.301570013943745,
      2.878287544023401,
      2.878291354925481,
      2.878326556703134,
      2.8783300901432525,
      2.8785058476651995,
      2.8785098786055108,
      2.878538715659036,
      2.8785419451941454
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.604013416781184,
  "magmom_cr": [
    3.96906550327199
  ],
  "optimizer_steps": 21,
  "status": "converged",
  "elapsed_s": 7433.250462293625,
  "peak_rss_GiB_rank0": 0.7167396545410156,
  "finished": "2026-10-21T19:41:55.414062+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AA_bridge_m4/task.json <==
{
  "id": "C2_U3_AA_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,3.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AA_n3_bridge_m4",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_AA_n3_bridge_m4",
    "G_hostB_AA_hollow",
    "G_hostB_AA_bridge",
    "G_hostB_AB_topB",
    "G_hostB_mono_hollow"
  ],
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AA_hollow_fix_m4/result.json <==
{
  "id": "C2_U3_AA_hollow_fix_m4",
  "task": {
    "id": "C2_U3_AA_hollow_fix_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,3.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=3 eV, Cr d) magnetic hollow with Cr xy held (C2_U3_AA_hollow_m4 slid off)",
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T06:58:02.922998+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b529a4378e121bdfe211488ccea22418361bf11c18e30d56e540c624fc3b3405",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -341.2225133639087,
  "fmax": 0.01492563702081494,
  "fmax_unconstrained": 0.05377776137071213,
  "scf_iterations_last": 14,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.799981218335269
    ]
  ],
  "mean_gap": 4.141699526696646,
  "cr_c_nearest12": [
    [
      2.521419604105531,
      2.5214356818839456,
      2.5276838080316764,
      2.5277001385189193,
      2.5277478304029004,
      2.5277641411442744,
      2.537022315538618,
      2.5370383034273356,
      2.5371970023565305,
      2.537213057145553,
      2.5402780243066396,
      2.5402935939861777
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 4.526244480974478,
  "magmom_cr": [
    3.9647603699451497
  ],
  "optimizer_steps": 28,
  "status": "converged",
  "elapsed_s": 15028.369019269943,
  "peak_rss_GiB_rank0": 0.7475814819335938,
  "finished": "2026-10-23T11:08:31.293595+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AA_hollow_fix_m4/task.json <==
{
  "id": "C2_U3_AA_hollow_fix_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,3.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=3 eV, Cr d) magnetic hollow with Cr xy held (C2_U3_AA_hollow_m4 slid off)",
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AA_hollow_m0/result.json <==
{
  "id": "C2_U3_AA_hollow_m0",
  "task": {
    "id": "C2_U3_AA_hollow_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,3.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AA_n3_hollow_m4",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_AA_n3_hollow_m4",
      "G_hostB_AA_hollow",
      "G_hostB_AA_bridge",
      "G_hostB_AB_topB",
      "G_hostB_mono_hollow"
    ],
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
  },
  "attempt": 1,
  "started": "2026-10-21T16:42:02.393054+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1083d96e3a8fde47eee05e945740b7ccbdd54235415defc35f405b7238d765e2",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -339.77650625322013,
  "fmax": 0.012380455111648314,
  "fmax_unconstrained": 0.06924500331173483,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      2.4670392604110747,
      1.4297135252554671,
      9.799999828714286
    ]
  ],
  "mean_gap": 3.3594697741907495,
  "cr_c_nearest12": [
    [
      2.211983363183666,
      2.211984234943535,
      2.2120461361961934,
      2.2120467531818537,
      2.212052380066261,
      2.2120531212675645,
      2.2124101201023354,
      2.212410152204208,
      2.2124251299228055,
      2.2124252972852623,
      2.212723079303551,
      2.212723464626179
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 2.8069196513410166e-12,
  "magmom_cr": [
    2.4572917809633012e-11
  ],
  "optimizer_steps": 11,
  "status": "converged",
  "elapsed_s": 3342.494917154312,
  "peak_rss_GiB_rank0": 0.7328910827636719,
  "finished": "2026-10-21T17:37:44.889644+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AA_hollow_m0/task.json <==
{
  "id": "C2_U3_AA_hollow_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,3.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AA_n3_hollow_m4",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_AA_n3_hollow_m4",
    "G_hostB_AA_hollow",
    "G_hostB_AA_bridge",
    "G_hostB_AB_topB",
    "G_hostB_mono_hollow"
  ],
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AA_hollow_m4/result.json <==
{
  "id": "C2_U3_AA_hollow_m4",
  "task": {
    "id": "C2_U3_AA_hollow_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,3.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AA_n3_hollow_m4",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_AA_n3_hollow_m4",
      "G_hostB_AA_hollow",
      "G_hostB_AA_bridge",
      "G_hostB_AB_topB",
      "G_hostB_mono_hollow"
    ],
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
  },
  "attempt": 1,
  "started": "2026-10-21T16:42:02.393732+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "9d937daf5052c36ce8be5d3bfb02f345e8a66906077b55ed2dd7475b7bbcbbd2",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -341.2993365336967,
  "fmax": 0.019479488612078037,
  "fmax_unconstrained": 0.019479488612078037,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      2.4992857389305363,
      0.16671608516941538,
      9.800572211653577
    ]
  ],
  "mean_gap": 4.389480971603094,
  "cr_c_nearest12": [
    [
      2.2371657873508144,
      2.2371759864273852,
      2.5698322471800137,
      2.569846902494785,
      2.6020144356165984,
      2.6020398853604725,
      2.7208242098553153,
      2.720842026384374,
      3.188612994837407,
      3.1886360898733894,
      3.214293914306447,
      3.2143176603960004
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.6251667306198865,
  "magmom_cr": [
    3.979286384569529
  ],
  "optimizer_steps": 61,
  "status": "converged",
  "elapsed_s": 23977.692829847336,
  "peak_rss_GiB_rank0": 0.7509307861328125,
  "finished": "2026-10-21T23:21:40.088232+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AA_hollow_m4/task.json <==
{
  "id": "C2_U3_AA_hollow_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,3.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AA_n3_hollow_m4",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_AA_n3_hollow_m4",
    "G_hostB_AA_hollow",
    "G_hostB_AA_bridge",
    "G_hostB_AB_topB",
    "G_hostB_mono_hollow"
  ],
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AB_mid_m4/result.json <==
{
  "id": "C2_U3_AB_mid_m4",
  "task": {
    "id": "C2_U3_AB_mid_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,3.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B2_AB_n3_mid_m4 (Cr xy fixed)",
    "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B2_AB_n3_mid_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T19:22:02.493128+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b4a573b939c2b7f67d1ace5c93321ce20e2888ec0dcd83d63384f684ce72f0bd",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AB_n3_mid_m4/final.traj",
  "energy": -341.3116715514997,
  "fmax": 0.017884172248626685,
  "fmax_unconstrained": 0.017884172248626685,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.4669999999999996,
      2.13648467113621,
      9.79995170136744
    ]
  ],
  "mean_gap": 4.193114605310243,
  "cr_c_nearest12": [
    [
      2.2545370809382463,
      2.254828114446244,
      2.4473525171192247,
      2.4480419420421153,
      2.448060046922197,
      2.448721157912171,
      2.830638077861826,
      2.83065632365883,
      2.8307787635945765,
      2.8318340056450504,
      3.003975879938627,
      3.004727254546334
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.538023895907859,
  "magmom_cr": [
    3.946376494753527
  ],
  "optimizer_steps": 23,
  "status": "converged",
  "elapsed_s": 8496.402340888977,
  "peak_rss_GiB_rank0": 0.7392158508300781,
  "finished": "2026-10-23T21:43:38.896887+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AB_mid_m4/task.json <==
{
  "id": "C2_U3_AB_mid_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,3.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B2_AB_n3_mid_m4 (Cr xy fixed)",
  "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B2_AB_n3_mid_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AB_topB_fix_m4/result.json <==
{
  "id": "C2_U3_AB_topB_fix_m4",
  "task": {
    "id": "C2_U3_AB_topB_fix_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,3.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AB_n3_topB_m4, Cr xy held",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_AB_n3_topB_m4"
    ],
    "from": "prod/runs/B1_AB_n3_topB_m4/final.traj"
  },
  "attempt": 1,
  "started": "2026-10-23T15:38:02.811668+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "76997b2a959dd4dea9e71ea106b703bfb6ee7fd6325f51f55d6cefd8f7fc8cb7",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AB_n3_topB_m4/final.traj",
  "energy": -341.28939956447783,
  "fmax": 0.011513411365575946,
  "fmax_unconstrained": 0.011513411365575946,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799970392854378
    ]
  ],
  "mean_gap": 4.395482901301821,
  "cr_c_nearest12": [
    [
      2.2354302599391858,
      2.2354404614709664,
      2.625515215607663,
      2.6256724945530467,
      2.6274489657830182,
      2.627449989778551,
      2.6325119624046778,
      2.6327036133493382,
      3.3001963145197313,
      3.300216319412292,
      3.302404177438494,
      3.302411162105505
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.579290266973199,
  "magmom_cr": [
    3.9812744341308695
  ],
  "optimizer_steps": 22,
  "status": "converged",
  "elapsed_s": 7746.53182053566,
  "peak_rss_GiB_rank0": 0.7507514953613281,
  "finished": "2026-10-23T17:47:09.345547+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AB_topB_fix_m4/task.json <==
{
  "id": "C2_U3_AB_topB_fix_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,3.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AB_n3_topB_m4, Cr xy held",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_AB_n3_topB_m4"
  ],
  "from": "prod/runs/B1_AB_n3_topB_m4/final.traj"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AB_top_fix_m4/result.json <==
{
  "id": "C2_U3_AB_top_fix_m4",
  "task": {
    "id": "C2_U3_AB_top_fix_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "top",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,3.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AB_n3_top_m4, Cr xy held",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_AB_n3_top_m4"
    ],
    "from": "prod/runs/B1_AB_n3_top_m4/final.traj"
  },
  "attempt": 1,
  "started": "2026-10-23T17:48:01.991088+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "0edadd86a98b22954b59535de5da1a95baf207af0e9d9a72c331d3deff0bdd09",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AB_n3_top_m4/final.traj",
  "energy": -341.2720920720212,
  "fmax": 0.009567168961306964,
  "fmax_unconstrained": 0.009567168961306964,
  "scf_iterations_last": 15,
  "cr_positions": [
    [
      2.4660480962481857,
      2.8492130274248186,
      9.876152432965725
    ]
  ],
  "mean_gap": 4.184558484307343,
  "cr_c_nearest12": [
    [
      2.2230379414409445,
      2.488179877153589,
      2.4893865206415664,
      2.4894008258642764,
      2.4895787461406127,
      2.489591878357049,
      2.4908103356051194,
      2.6096085315301667,
      2.6096266350743265,
      2.6106047339134477,
      3.287058674197386,
      3.287070695280964
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 4.5580131109052715,
  "magmom_cr": [
    3.953506846795459
  ],
  "optimizer_steps": 27,
  "status": "converged",
  "elapsed_s": 9928.307575941086,
  "peak_rss_GiB_rank0": 0.7438316345214844,
  "finished": "2026-10-23T20:33:30.300231+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_AB_top_fix_m4/task.json <==
{
  "id": "C2_U3_AB_top_fix_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "top",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,3.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AB_n3_top_m4, Cr xy held",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_AB_n3_top_m4"
  ],
  "from": "prod/runs/B1_AB_n3_top_m4/final.traj"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_mono_bridge_fix_m6/result.json <==
{
  "id": "C2_U3_mono_bridge_fix_m6",
  "task": {
    "id": "C2_U3_mono_bridge_fix_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "bridge",
          "z": 2.0,
          "fix_xy": true
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,3.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_mono_n3_bridge_m4, Cr xy held",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B1_mono_n3_bridge_m4"
    ],
    "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj"
  },
  "attempt": 1,
  "started": "2026-10-23T18:36:02.267659+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1e905710aa8b1019fc4b3ee0ac3d8c12b9cdb8eae2a9ddfc605f13754048bada",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_mono_n3_bridge_m4/final.traj",
  "energy": -173.17911789239295,
  "fmax": 0.018732255662817367,
  "fmax_unconstrained": 0.018732307501268784,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      1.850266552657348,
      2.492573853106995,
      10.54366042525677
    ]
  ],
  "cr_c_nearest12": [
    [
      2.661170921412182,
      2.661347876974912,
      3.1907772719910987,
      3.190794603867465,
      3.1910137587274523,
      3.1910362093288263,
      3.636656493736914,
      3.636658235026965,
      3.636731377348439,
      3.6367475754876035,
      4.032532952626382,
      4.032552658889304
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.752131471974404,
  "magmom_cr": [
    4.2149162103991635
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 2670.859419822693,
  "peak_rss_GiB_rank0": 0.518768310546875,
  "finished": "2026-10-23T19:20:33.128425+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_mono_bridge_fix_m6/task.json <==
{
  "id": "C2_U3_mono_bridge_fix_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "bridge",
        "z": 2.0,
        "fix_xy": true
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,3.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_mono_n3_bridge_m4, Cr xy held",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B1_mono_n3_bridge_m4"
  ],
  "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_mono_hollow_m6/result.json <==
{
  "id": "C2_U3_mono_hollow_m6",
  "task": {
    "id": "C2_U3_mono_hollow_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "setup": ":d,3.0"
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B2_mono_n3_hollow_z21_m6",
    "_queue": "queue_hostB.txt",
    "_after": [
      "B2_mono_n3_hollow_z21_m6",
      "G_hostB_AA_hollow",
      "G_hostB_AA_bridge",
      "G_hostB_AB_topB",
      "G_hostB_mono_hollow"
    ],
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj"
  },
  "attempt": 1,
  "started": "2026-10-23T20:34:01.981243+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "4fd3ccf5b20cfead718c68f4bc58e3c8dfb9cf88722c3a9ee28c121259af5d18",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -173.1712977960609,
  "fmax": 0.014187790405293365,
  "fmax_unconstrained": 0.015187498572666156,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.4669947953350495,
      1.4243103265614725,
      10.478738227429364
    ]
  ],
  "cr_c_nearest12": [
    [
      2.8688828537341653,
      2.8689708434153434,
      2.869034122755582,
      2.8691884083609667,
      2.869254653500184,
      2.8693093651473114,
      3.7837830238407393,
      3.7839490068176183,
      3.7840025655826737,
      3.7843086263498904,
      3.7843607339953524,
      3.7845037532183556
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.749382678261563,
  "magmom_cr": [
    4.21667142850722
  ],
  "optimizer_steps": 4,
  "status": "converged",
  "elapsed_s": 727.5168833732605,
  "peak_rss_GiB_rank0": 0.5114288330078125,
  "finished": "2026-10-23T20:46:09.499753+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_U3_mono_hollow_m6/task.json <==
{
  "id": "C2_U3_mono_hollow_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "setup": ":d,3.0"
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B2_mono_n3_hollow_z21_m6",
  "_queue": "queue_hostB.txt",
  "_after": [
    "B2_mono_n3_hollow_z21_m6",
    "G_hostB_AA_hollow",
    "G_hostB_AA_bridge",
    "G_hostB_AB_topB",
    "G_hostB_mono_hollow"
  ],
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj"
}

==> anc/DA2_data/prod/runs_hostB/C2_mono_n4_bridge_m6/result.json <==
{
  "id": "C2_mono_n4_bridge_m6",
  "task": {
    "id": "C2_mono_n4_bridge_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 4,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 4x4 bridge (size check of the surface barrier)",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-23T10:36:02.732370+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b541b72da7e669eb70a66693ee885b3c20518df3be3c5fb7f135d918f2094544",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -303.0406795833123,
  "fmax": 0.008854403907231216,
  "fmax_unconstrained": 0.008854403907231216,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      3.083612004950523,
      4.628903070724402,
      10.255753595426517
    ]
  ],
  "cr_c_nearest12": [
    [
      2.3417106986817298,
      2.3421384381389267,
      2.9369888870800134,
      2.9372255552173363,
      2.937674047924624,
      2.937919018478832,
      3.422003435946364,
      3.4223160563769066,
      3.422359604385481,
      3.4226289686721083,
      3.8370748373254315,
      3.8371899716715188
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.566688519912882,
  "magmom_cr": [
    3.9947375194977552
  ],
  "optimizer_steps": 20,
  "status": "converged",
  "elapsed_s": 5320.401371240616,
  "peak_rss_GiB_rank0": 0.8090972900390625,
  "finished": "2026-10-23T12:04:43.135822+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_mono_n4_bridge_m6/task.json <==
{
  "id": "C2_mono_n4_bridge_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 4,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 4x4 bridge (size check of the surface barrier)",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostB/C2_mono_n4_hollow_m6/result.json <==
{
  "id": "C2_mono_n4_hollow_m6",
  "task": {
    "id": "C2_mono_n4_hollow_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 4,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 4x4 hollow (size check of the surface barrier)",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-23T09:50:02.179257+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "d796c1dd99d4966ec3ef4654646aef2c14eeea3d25f895da68201b9e1f72ee11",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -302.9990751159623,
  "fmax": 0.018817975216335023,
  "fmax_unconstrained": 0.018817975216335023,
  "scf_iterations_last": 15,
  "cr_positions": [
    [
      3.7005002744326037,
      3.560807739468904,
      10.158015938089498
    ]
  ],
  "cr_c_nearest12": [
    [
      2.587133310177026,
      2.5871829750647324,
      2.587199290103525,
      2.587199773927372,
      2.5872023529992956,
      2.587203952222202,
      3.578007441096551,
      3.578026431865025,
      3.578038406712782,
      3.578038749651786,
      3.578062895696966,
      3.57806428335428
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.561551803286845,
  "magmom_cr": [
    3.989083529986599
  ],
  "optimizer_steps": 9,
  "status": "converged",
  "elapsed_s": 2727.769753932953,
  "peak_rss_GiB_rank0": 0.8135185241699219,
  "finished": "2026-10-23T10:35:29.950149+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_mono_n4_hollow_m6/task.json <==
{
  "id": "C2_mono_n4_hollow_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 4,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 4x4 hollow (size check of the surface barrier)",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostB/C2_mono_n5_bridge_fix_m6/result.json <==
{
  "id": "C2_mono_n5_bridge_fix_m6",
  "task": {
    "id": "C2_mono_n5_bridge_fix_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 5,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1,
          "fix_xy": true
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 5x5 bridge, Cr xy held",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-24T16:58:02.376929+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "3c8eaab17e0d12d0748697d45bf596aaa5b081650e8a593cb56f675abeb4e8d6",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -470.19152498396363,
  "fmax": 0.015788283242472778,
  "fmax_unconstrained": 0.015788283242472778,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      4.31725,
      4.629050120795122,
      10.23652643451009
    ]
  ],
  "cr_c_nearest12": [
    [
      2.341108947725094,
      2.341157388646355,
      2.9341541172605647,
      2.934154332670693,
      2.9342233733672813,
      2.934223494884801,
      3.416962497855111,
      3.4169631487681174,
      3.416998849835499,
      3.4170001041960294,
      3.8322120859084823,
      3.832212554367161
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.576007885276885,
  "magmom_cr": [
    3.9962837763841437
  ],
  "optimizer_steps": 14,
  "status": "converged",
  "elapsed_s": 13704.840595006943,
  "peak_rss_GiB_rank0": 1.5392112731933594,
  "finished": "2026-10-24T20:46:27.219557+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_mono_n5_bridge_fix_m6/task.json <==
{
  "id": "C2_mono_n5_bridge_fix_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 5,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1,
        "fix_xy": true
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 5x5 bridge, Cr xy held",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostB/C2_mono_n5_bridgemin_m6/result.json <==
{
  "id": "C2_mono_n5_bridgemin_m6",
  "task": {
    "id": "C2_mono_n5_bridgemin_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 5,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 5x5 free minimum search from the relaxed bridge (xy held), Cr displaced 0.05 A",
    "from": "prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
    "cr_shift": [
      0.0433,
      0.025,
      0.0
    ],
    "_queue": "queue_hostB.txt",
    "_after": [
      "C2_mono_n5_bridge_fix_m6"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T20:48:02.823413+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "20cf2e773c653ecc82a915e5c4bcb6c809b5008e5d36ea1fcec656876b88f919",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
  "energy": -470.1913613288298,
  "fmax": 0.01927031945747718,
  "fmax_unconstrained": 0.01927031945747718,
  "scf_iterations_last": 39,
  "cr_positions": [
    [
      4.36055,
      4.654050120795122,
      10.23652643451009
    ]
  ],
  "cr_c_nearest12": [
    [
      2.3340018367506263,
      2.349305565252968,
      2.9039817358997446,
      2.9284424396550914,
      2.940772352372223,
      2.96493022803244,
      3.3806148501945956,
      3.391116018764979,
      3.4433773990017933,
      3.453686044977619,
      3.7999715710513366,
      3.8280271989026535
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.576002280152093,
  "magmom_cr": [
    3.9960807285480215
  ],
  "optimizer_steps": 0,
  "status": "converged",
  "elapsed_s": 2069.8158066272736,
  "peak_rss_GiB_rank0": 1.2384071350097656,
  "finished": "2026-10-24T21:22:32.641274+00:00"
}

==> anc/DA2_data/prod/runs_hostB/C2_mono_n5_bridgemin_m6/task.json <==
{
  "id": "C2_mono_n5_bridgemin_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 5,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 5x5 free minimum search from the relaxed bridge (xy held), Cr displaced 0.05 A",
  "from": "prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
  "cr_shift": [
    0.0433,
    0.025,
    0.0
  ],
  "_queue": "queue_hostB.txt",
  "_after": [
    "C2_mono_n5_bridge_fix_m6"
  ]
}

==> anc/DA2_data/prod/runs_hostB/G_hostB_AA_bridge/result.json <==
{
  "id": "G_hostB_AA_bridge",
  "task": {
    "id": "G_hostB_AA_bridge",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ],
    "_queue": "queue_hostB.txt",
    "note": "platform gate on hostB: static at the relaxed geometry of B1_AA_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:18:32.239326+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "fb6720e5c4e67a05b525018392568f46184c26bf2bcc1c42ec2b58f6a1e14fce",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.6740854826874,
  "fmax": 0.014511483687934456,
  "fmax_unconstrained": 0.028132036795363476,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382090853399982,
  "magmom_cr": [
    3.579279291843523
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 610.3630967140198,
  "peak_rss_GiB_rank0": 0.6376457214355469,
  "finished": "2026-10-21T16:28:42.603619+00:00"
}

==> anc/DA2_data/prod/runs_hostB/G_hostB_AA_bridge/task.json <==
{
  "id": "G_hostB_AA_bridge",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ],
  "_queue": "queue_hostB.txt",
  "note": "platform gate on hostB: static at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/runs_hostB/G_hostB_AA_hollow/result.json <==
{
  "id": "G_hostB_AA_hollow",
  "task": {
    "id": "G_hostB_AA_hollow",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ],
    "_queue": "queue_hostB.txt",
    "note": "platform gate on hostB: static at the relaxed geometry of B1_AA_n3_hollow_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:18:32.237078+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "eeb3f1ff1761031ed89b7530c845fa6c55844b912468fcf61a10b905b7249ff7",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -342.3097561826042,
  "fmax": 0.014231652767789368,
  "fmax_unconstrained": 0.1381823359712102,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 2.5522732670685887e-12,
  "magmom_cr": [
    2.548369244828709e-12
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 676.1999261379242,
  "peak_rss_GiB_rank0": 0.6115531921386719,
  "finished": "2026-10-21T16:29:48.439993+00:00"
}

==> anc/DA2_data/prod/runs_hostB/G_hostB_AA_hollow/task.json <==
{
  "id": "G_hostB_AA_hollow",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ],
  "_queue": "queue_hostB.txt",
  "note": "platform gate on hostB: static at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/runs_hostB/G_hostB_AB_topB/result.json <==
{
  "id": "G_hostB_AB_topB",
  "task": {
    "id": "G_hostB_AB_topB",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
    "_after": [
      "B1_AB_n3_topB_m4"
    ],
    "_queue": "queue_hostB.txt",
    "note": "platform gate on hostB: static at the relaxed geometry of B1_AB_n3_topB_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:30:02.104077+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "c35b88f71565a25a77e06f483d3ba9872830a1c776466c8b6a7ba21caa482f9a",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AB_n3_topB_m4/final.traj",
  "energy": -341.63929751431215,
  "fmax": 0.010334280130090485,
  "fmax_unconstrained": 0.012252469458996787,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.429049567779222,
  "magmom_cr": [
    3.525221869568249
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 663.1173062324524,
  "peak_rss_GiB_rank0": 0.6612319946289062,
  "finished": "2026-10-21T16:41:05.224523+00:00"
}

==> anc/DA2_data/prod/runs_hostB/G_hostB_AB_topB/task.json <==
{
  "id": "G_hostB_AB_topB",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
  "_after": [
    "B1_AB_n3_topB_m4"
  ],
  "_queue": "queue_hostB.txt",
  "note": "platform gate on hostB: static at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/runs_hostB/G_hostB_mono_hollow/result.json <==
{
  "id": "G_hostB_mono_hollow",
  "task": {
    "id": "G_hostB_mono_hollow",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "_after": [
      "B2_mono_n3_hollow_z21_m6"
    ],
    "_queue": "queue_hostB.txt",
    "note": "platform gate on hostB: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
  },
  "attempt": 1,
  "started": "2026-10-21T16:30:02.104037+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "ae44013bd30fc65087c7c7f3190a25d46e217063cf1c0b7576080af088298273",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -173.08897170536298,
  "fmax": 0.011946531875631751,
  "fmax_unconstrained": 0.011946531875631751,
  "scf_iterations_last": 42,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751468487709694,
  "magmom_cr": [
    4.074156965581805
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 326.35949635505676,
  "peak_rss_GiB_rank0": 0.4667091369628906,
  "finished": "2026-10-21T16:35:28.466717+00:00"
}

==> anc/DA2_data/prod/runs_hostB/G_hostB_mono_hollow/task.json <==
{
  "id": "G_hostB_mono_hollow",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "_after": [
    "B2_mono_n3_hollow_z21_m6"
  ],
  "_queue": "queue_hostB.txt",
  "note": "platform gate on hostB: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/runs_hostC/B1_AA_n3_bridge_m4/result.json <==
{
  "id": "B1_AA_n3_bridge_m4",
  "task": {
    "id": "B1_AA_n3_bridge_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T05:31:40.315408+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "91abbc711649f018875c8a63a342085763a0c401efa974847a4e12ac7fcd7b06",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -341.67408552014,
  "fmax": 0.013909498168147882,
  "fmax_unconstrained": 0.027478909282538762,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382136015698913,
  "magmom_cr": [
    3.5797940957621566
  ],
  "optimizer_steps": 23,
  "status": "converged",
  "elapsed_s": 8343.778072834015,
  "peak_rss_GiB_rank0": 0.7432022094726562,
  "finished": "2026-10-21T07:50:44.094534+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B1_AA_n3_bridge_m4/task.json <==
{
  "id": "B1_AA_n3_bridge_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostC/B1_AA_n3_hollow_m4/result.json <==
{
  "id": "B1_AA_n3_hollow_m4",
  "task": {
    "id": "B1_AA_n3_hollow_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T05:31:22.844296+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "a30f47deef745954f48f759f7f1850b15f8768103c9b0bbe6e2094989cc3ac74",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "324cac524033fc3e7568d9cb19aba56e59f8178592c269d862c76eb4a7ac2dae"
  },
  "origin": "built",
  "energy": -342.30974977528297,
  "fmax": 0.013570815879407254,
  "fmax_unconstrained": 0.13813806734448533,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 3.480571812259711e-06,
  "magmom_cr": [
    3.4350318347864877e-06
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 6252.382732868195,
  "peak_rss_GiB_rank0": 0.7418899536132812,
  "finished": "2026-10-21T07:15:35.228028+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B1_AA_n3_hollow_m4/task.json <==
{
  "id": "B1_AA_n3_hollow_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostC/B1_AB_n3_topB_m4/result.json <==
{
  "id": "B1_AB_n3_topB_m4",
  "task": {
    "id": "B1_AB_n3_topB_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
  },
  "attempt": 1,
  "started": "2026-10-21T06:48:02.221784+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "622af2d92f67c55c9342db247d09768b36a6371f06808532320085b1bb8a2637",
  "code_sha256": {
    "run_task.py": "ba84b90192f10f98832b341edcaf4f40d02fddbe190c8c31a1f1153e55d8a20f",
    "da2p.py": "821ab7d79239b7c104e861428b49eef56bc91caa35ba9886872d1817c2a9dcd4"
  },
  "origin": "built",
  "energy": -341.6392944781274,
  "fmax": 0.009416538108496799,
  "fmax_unconstrained": 0.012953510170115612,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.4291719543311405,
  "magmom_cr": [
    3.525487981988089
  ],
  "optimizer_steps": 40,
  "status": "converged",
  "elapsed_s": 27757.248532772064,
  "peak_rss_GiB_rank0": 0.7406349182128906,
  "finished": "2026-10-21T14:30:39.472390+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B1_AB_n3_topB_m4/task.json <==
{
  "id": "B1_AB_n3_topB_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/runs_hostC/B2_AA_n3_hollow2_m0/result.json <==
{
  "id": "B2_AA_n3_hollow2_m0",
  "task": {
    "id": "B2_AA_n3_hollow2_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow2"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA far hollow (2*bridge - hollow), NEB final endpoint; energy must equal hollow within meV"
  },
  "attempt": 1,
  "started": "2026-10-21T14:32:01.947569+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "6176febc1bb45b6fb3e533a602c8cc31ab7bcfd62bc48802fbe683b5d0b74799",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -342.3097454214542,
  "fmax": 0.01433543170682756,
  "fmax_unconstrained": 0.1419101872464984,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      1.244537054683179,
      3.5544316253518597,
      9.800000000501786
    ]
  ],
  "mean_gap": 3.3184903351082404,
  "cr_c_nearest12": [
    [
      2.1982011249473734,
      2.198201164507951,
      2.1983387457621153,
      2.198338752957238,
      2.1983475460722826,
      2.198347546145021,
      2.1985252904124106,
      2.198525297153777,
      2.1985342571591797,
      2.1985342585501404,
      2.19869191927605,
      2.19869191988147
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -3.831698954261086e-06,
  "magmom_cr": [
    -3.746357350968616e-06
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 11266.547148704529,
  "peak_rss_GiB_rank0": 0.7164268493652344,
  "finished": "2026-10-21T17:39:48.497329+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B2_AA_n3_hollow2_m0/task.json <==
{
  "id": "B2_AA_n3_hollow2_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow2"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA far hollow (2*bridge - hollow), NEB final endpoint; energy must equal hollow within meV"
}

==> anc/DA2_data/prod/runs_hostC/B2_AA_n3_neb3/neb.log <==
      Step     Time          Energy          fmax
FIRE:    0 02:36:02     -337.847884        5.351694
FIRE:    1 02:44:10     -338.585753        4.063838
FIRE:    2 02:53:50     -339.148203        3.290545
FIRE:    3 03:04:36     -339.590395        2.694853
FIRE:    4 03:13:19     -339.925730        2.066700
FIRE:    5 03:21:44     -340.165319        1.534570


==> anc/DA2_data/prod/runs_hostC/B2_AA_n3_neb3/task.json <==
{
  "id": "B2_AA_n3_neb3",
  "type": "neb",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "AA gallery hollow->bridge->hollow CI-NEB (3 images); spin profile",
  "_after": [
    "B2_AA_n3_hollow2_m0"
  ],
  "neb": {
    "initial": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "final": "prod/runs/B2_AA_n3_hollow2_m0/final.traj",
    "nimages": 3,
    "image_magmom": [
      0.0,
      4.0,
      4.0,
      4.0,
      0.0
    ],
    "climb": true,
    "fmax": 0.05,
    "steps": 150,
    "maxstep": 0.1
  }
}

==> anc/DA2_data/prod/runs_hostC/B2_AB_n3_mid_m4/result.json <==
{
  "id": "B2_AB_n3_mid_m4",
  "task": {
    "id": "B2_AB_n3_mid_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB saddle estimate: Cr lateral position fixed at the inversion centre between top and hollow"
  },
  "attempt": 1,
  "started": "2026-10-21T12:22:02.749602+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "cd8fd2fd263562077cc08db0d746b66c7c2ae6220714d5d7f5f2eabf6abcef18",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -341.74186738838387,
  "fmax": 0.01961409901498726,
  "fmax_unconstrained": 0.06673950953671753,
  "scf_iterations_last": 17,
  "cr_positions": [
    [
      2.4669999999999996,
      2.13648467113621,
      9.799933604845412
    ]
  ],
  "mean_gap": 3.9923938732589654,
  "cr_c_nearest12": [
    [
      2.162607967081322,
      2.1628028733154623,
      2.3436372243149592,
      2.343877427680021,
      2.3438797602495685,
      2.3444690437824556,
      2.754537064799119,
      2.754623140866482,
      2.7549601799738768,
      2.755850487939826,
      2.9455915027828325,
      2.946567017463045
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.324729505671569,
  "magmom_cr": [
    3.4659411397493964
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 17959.243614435196,
  "peak_rss_GiB_rank0": 0.7117996215820312,
  "finished": "2026-10-21T17:21:21.996738+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B2_AB_n3_mid_m4/task.json <==
{
  "id": "B2_AB_n3_mid_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB saddle estimate: Cr lateral position fixed at the inversion centre between top and hollow"
}

==> anc/DA2_data/prod/runs_hostC/B2_mono_n3_hollow2_z21_m6/result.json <==
{
  "id": "B2_mono_n3_hollow2_z21_m6",
  "task": {
    "id": "B2_mono_n3_hollow2_z21_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow2",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono far hollow, NEB final endpoint"
  },
  "attempt": 1,
  "started": "2026-10-22T00:44:01.907253+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b859fef7174d808e2e11f5b5ac4323aee6c672ac6727212dc2acd36d73889916",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -173.0888166322957,
  "fmax": 0.019909925254156566,
  "fmax_unconstrained": 0.019909925254156566,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      1.2335449135390082,
      3.5607819457925074,
      10.437293378642895
    ]
  ],
  "cr_c_nearest12": [
    [
      2.829521194637804,
      2.8297173423076343,
      2.829718594933945,
      2.8301912946485217,
      2.8301913550995343,
      2.8304961900023584,
      3.756939869501712,
      3.757227722547342,
      3.757228648159597,
      3.7578228395177216,
      3.757824360397337,
      3.7581385391916995
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751416001556118,
  "magmom_cr": [
    4.0736212390853375
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 1366.916428565979,
  "peak_rss_GiB_rank0": 0.7029190063476562,
  "finished": "2026-10-22T01:06:48.824603+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B2_mono_n3_hollow2_z21_m6/task.json <==
{
  "id": "B2_mono_n3_hollow2_z21_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow2",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono far hollow, NEB final endpoint"
}

==> anc/DA2_data/prod/runs_hostC/B2_mono_n3_hollow_z21_m6/result.json <==
{
  "id": "B2_mono_n3_hollow_z21_m6",
  "task": {
    "id": "B2_mono_n3_hollow_z21_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)"
  },
  "attempt": 1,
  "started": "2026-10-21T11:56:02.535457+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostA",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/opt/homebrew/Caskroom/miniconda/base/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "6ca0c169f7100a4cbea393e26210991ed8a1a1705451807ee26149055f6aef63",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -173.08888366907738,
  "fmax": 0.01158244711817007,
  "fmax_unconstrained": 0.01158244711817007,
  "scf_iterations_last": 16,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751470060481369,
  "magmom_cr": [
    4.074129105663919
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 1983.537627696991,
  "peak_rss_GiB_rank0": 0.5174980163574219,
  "finished": "2026-10-21T12:29:06.074122+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B2_mono_n3_hollow_z21_m6/task.json <==
{
  "id": "B2_mono_n3_hollow_z21_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_neb3g/neb.log <==
      Step     Time          Energy          fmax
FIRE:    0 04:15:48     -341.302825        1.005230
FIRE:    1 04:21:42     -341.345946        0.893971
FIRE:    2 04:27:48     -341.374110        0.749891
FIRE:    3 04:34:28     -341.407841        0.594830
FIRE:    4 04:40:50     -341.446902        0.454443
FIRE:    5 04:47:12     -341.460232        0.339534
FIRE:    6 04:51:23     -341.464410        0.339325
FIRE:    7 04:55:53     -341.470033        0.336048
FIRE:    8 05:00:25     -341.473895        0.334482
FIRE:    9 05:05:00     -341.475338        0.335475
FIRE:   10 05:08:23     -341.475666        0.334957


==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_neb3g/task.json <==
{
  "id": "B3_AA_n3_neb3g",
  "type": "neb",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "AA hollow -> hollow2 CI-NEB; initial band through the relaxed bridge geometry (prod/guess)",
  "_after": [
    "B1_AA_n3_hollow_m4",
    "B2_AA_n3_hollow2_m0",
    "B1_AA_n3_bridge_m4"
  ],
  "neb": {
    "initial": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "final": "prod/runs/B2_AA_n3_hollow2_m0/final.traj",
    "nimages": 3,
    "image_magmom": [
      0.0,
      4.0,
      4.0,
      4.0,
      0.0
    ],
    "climb": true,
    "fmax": 0.05,
    "steps": 150,
    "maxstep": 0.1,
    "guess": "prod/guess/AA_n3_hollow_bridge_hollow2.traj"
  },
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f20_M0/result.json <==
{
  "id": "B3_AA_n3_scan_f20_M0",
  "task": {
    "id": "B3_AA_n3_scan_f20_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA hollow->bridge scan, f=0.2: M=0 branch (fixed total moment), from the relaxed hollow",
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "cr_shift": [
      -0.12335,
      0.21112,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T21:12:01.891776+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e29f08f9a43d44248e26289eea8872ccfd7da41f706cddbd3455cc86eb2d3d82",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -341.94831334752587,
  "fmax": 0.016817050140900403,
  "fmax_unconstrained": 2.8132812999877785,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      2.343728481917946,
      1.648084397453981,
      9.799999655623598
    ]
  ],
  "mean_gap": 3.3276657675175887,
  "cr_c_nearest12": [
    [
      2.1433397038939512,
      2.14333987493908,
      2.143645186391137,
      2.1436453326433424,
      2.204105300318773,
      2.204105448407806,
      2.2078576940093715,
      2.2078578696359705,
      2.284611611665981,
      2.284611703972504,
      2.288598919388365,
      2.288599055891255
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 3.707642136500098e-15,
  "magmom_cr": [
    -5.986887370239783e-15
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 2155.3119854927063,
  "peak_rss_GiB_rank0": 1.0845375061035156,
  "finished": "2026-10-21T21:47:57.204902+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f20_M0/task.json <==
{
  "id": "B3_AA_n3_scan_f20_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA hollow->bridge scan, f=0.2: M=0 branch (fixed total moment), from the relaxed hollow",
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "cr_shift": [
    -0.12335,
    0.21112,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f20_mag/result.json <==
{
  "id": "B3_AA_n3_scan_f20_mag",
  "task": {
    "id": "B3_AA_n3_scan_f20_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4), from the relaxed bridge",
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "cr_shift": [
      0.4934,
      -0.84448,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T21:48:02.656659+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "28aef5c04fbd2230fe8962b33dc16d445a26cf5241dfebc047032dee674c2c4c",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.6745235977029,
  "fmax": 0.010337626479294183,
  "fmax_unconstrained": 0.1452646615278083,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.343727705113083,
      1.6480862030730195,
      9.799998900503798
    ]
  ],
  "mean_gap": 3.9762662781919476,
  "cr_c_nearest12": [
    [
      2.3359356871548607,
      2.335935978605922,
      2.340114161750432,
      2.340114494755319,
      2.4694272421824053,
      2.4694274258808417,
      2.4778490271645364,
      2.4778491688145894,
      2.602843540311538,
      2.6028441065801466,
      2.606615993288523,
      2.6066165679103377
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.251229416296985,
  "magmom_cr": [
    3.4957212293673856
  ],
  "optimizer_steps": 21,
  "status": "converged",
  "elapsed_s": 3154.6714854240417,
  "peak_rss_GiB_rank0": 1.0949516296386719,
  "finished": "2026-10-21T22:40:37.329406+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f20_mag/task.json <==
{
  "id": "B3_AA_n3_scan_f20_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4), from the relaxed bridge",
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "cr_shift": [
    0.4934,
    -0.84448,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f35_M0/result.json <==
{
  "id": "B3_AA_n3_scan_f35_M0",
  "task": {
    "id": "B3_AA_n3_scan_f35_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA hollow->bridge scan, f=0.35: M=0 branch (fixed total moment), from the relaxed hollow",
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "cr_shift": [
      -0.21586,
      0.36946,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T21:50:02.685478+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e9e48ca2e67365d18bc83cd0b4645a5eebb21b4d0f4ae22ca9a8e9cce6333b59",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -341.29157756336946,
  "fmax": 0.01667081722917354,
  "fmax_unconstrained": 4.207072612751447,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.2512184819179457,
      1.806424397453981,
      9.79999959802415
    ]
  ],
  "mean_gap": 3.3535932476984502,
  "cr_c_nearest12": [
    [
      2.11826832405484,
      2.118268495058356,
      2.1184168869846443,
      2.118417048381913,
      2.225437931892227,
      2.2254380702796515,
      2.2326380038445937,
      2.232638151592906,
      2.3853008582499573,
      2.3853010151906524,
      2.39282429427327,
      2.392824451135055
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -4.22885890946112e-15,
  "magmom_cr": [
    -2.0557563548641438e-14
  ],
  "optimizer_steps": 19,
  "status": "converged",
  "elapsed_s": 2718.700860977173,
  "peak_rss_GiB_rank0": 1.0981178283691406,
  "finished": "2026-10-21T22:35:21.387423+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f35_M0/task.json <==
{
  "id": "B3_AA_n3_scan_f35_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA hollow->bridge scan, f=0.35: M=0 branch (fixed total moment), from the relaxed hollow",
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "cr_shift": [
    -0.21586,
    0.36946,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f35_mag/result.json <==
{
  "id": "B3_AA_n3_scan_f35_mag",
  "task": {
    "id": "B3_AA_n3_scan_f35_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA hollow->bridge scan, f=0.35: magnetic branch (free moment, seed 4), from the relaxed bridge",
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "cr_shift": [
      0.40089,
      -0.68614,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T22:36:01.740718+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "c787e8ff344f44ac744595bae1669263cb3f4d58df9783a745e29ac19d82e7bb",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.6860405393724,
  "fmax": 0.01851010588559243,
  "fmax_unconstrained": 0.09740617391323136,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      2.251217705113083,
      1.8064262030730194,
      9.799321349746865
    ]
  ],
  "mean_gap": 3.9499549305632486,
  "cr_c_nearest12": [
    [
      2.2626959475664767,
      2.2651184614713973,
      2.266123498525377,
      2.268569930541509,
      2.478549825411984,
      2.481260065086346,
      2.486060421767495,
      2.4887729863533528,
      2.693344061796568,
      2.695849524694738,
      2.6966103379178823,
      2.699108585664117
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.259900881267788,
  "magmom_cr": [
    3.47975438128949
  ],
  "optimizer_steps": 101,
  "status": "converged",
  "elapsed_s": 10960.31590628624,
  "peak_rss_GiB_rank0": 1.1085052490234375,
  "finished": "2026-10-22T01:38:42.058060+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f35_mag/task.json <==
{
  "id": "B3_AA_n3_scan_f35_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA hollow->bridge scan, f=0.35: magnetic branch (free moment, seed 4), from the relaxed bridge",
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "cr_shift": [
    0.40089,
    -0.68614,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f50_M0/result.json <==
{
  "id": "B3_AA_n3_scan_f50_M0",
  "task": {
    "id": "B3_AA_n3_scan_f50_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA hollow->bridge scan, f=0.5: M=0 branch (fixed total moment), from the relaxed hollow",
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "cr_shift": [
      -0.30838,
      0.5278,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T22:42:01.861493+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "91f9c8e0e3b4ce1c7631156b4e7001f93a56b696218366cf5810d839381aa67d",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -340.51055513487756,
  "fmax": 0.018224553213344222,
  "fmax_unconstrained": 3.736507057641458,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.1586984819179458,
      1.964764397453981,
      9.799999078185051
    ]
  ],
  "mean_gap": 3.427712692914568,
  "cr_c_nearest12": [
    [
      2.1002810445073536,
      2.100281260344301,
      2.100681054840108,
      2.100681327088062,
      2.274197075191376,
      2.2741971650794928,
      2.280115033335462,
      2.2801151221555376,
      2.556841900978718,
      2.5568419980202366,
      2.56304824717097,
      2.563048299257384
    ]
  ],
  "cr_cn_2p4": [
    8
  ],
  "magmom_total": -2.3483560573284766e-14,
  "magmom_cr": [
    1.442016580898403e-12
  ],
  "optimizer_steps": 24,
  "status": "converged",
  "elapsed_s": 3679.874659061432,
  "peak_rss_GiB_rank0": 1.1019439697265625,
  "finished": "2026-10-21T23:43:21.737330+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f50_M0/task.json <==
{
  "id": "B3_AA_n3_scan_f50_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA hollow->bridge scan, f=0.5: M=0 branch (fixed total moment), from the relaxed hollow",
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "cr_shift": [
    -0.30838,
    0.5278,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f50_mag/result.json <==
{
  "id": "B3_AA_n3_scan_f50_mag",
  "task": {
    "id": "B3_AA_n3_scan_f50_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA hollow->bridge scan, f=0.5: magnetic branch (free moment, seed 4), from the relaxed bridge",
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "cr_shift": [
      0.30838,
      -0.5278,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T23:44:02.378415+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "8e13bd9a7eb6dc497077ec7ad4f6e0df83e1525f7b8f8fe2b2d3316c95117298",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.6765330849035,
  "fmax": 0.014555544139818207,
  "fmax_unconstrained": 0.046476190817735595,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.1587077051130827,
      1.9647662030730193,
      9.799953106449914
    ]
  ],
  "mean_gap": 4.0255158621282465,
  "cr_c_nearest12": [
    [
      2.241842874547284,
      2.2418489049242494,
      2.24427418141694,
      2.2442797740464147,
      2.5498939563712844,
      2.549905179699906,
      2.555426385843688,
      2.5554370710883294,
      2.841111270453697,
      2.84111713079611,
      2.8433566499948366,
      2.8433624731484115
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.376513716726814,
  "magmom_cr": [
    3.5449952480513622
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 2218.162665605545,
  "peak_rss_GiB_rank0": 1.0834732055664062,
  "finished": "2026-10-22T00:21:00.542100+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n3_scan_f50_mag/task.json <==
{
  "id": "B3_AA_n3_scan_f50_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA hollow->bridge scan, f=0.5: magnetic branch (free moment, seed 4), from the relaxed bridge",
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "cr_shift": [
    0.30838,
    -0.5278,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f10_M0/result.json <==
{
  "id": "B3_AA_n5pin_scan_f10_M0",
  "task": {
    "id": "B3_AA_n5pin_scan_f10_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 pinned hollow->bridge scan, f=0.1: M=0 branch (fixed total moment)",
    "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
    "cr_shift": [
      -0.06296,
      -0.10717,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_hollow_pin_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T10:14:01.957247+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "6208587924cff50c0e56ece29465a4f6fbee061381ed51c898952aa774d9210a",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
  "energy": -937.4258284368386,
  "fmax": 0.019029632016288194,
  "fmax_unconstrained": 1.206538879621174,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      4.883869465862912,
      5.593623455414854,
      9.784999860376745
    ]
  ],
  "mean_gap": 3.522514133599138,
  "cr_c_nearest12": [
    [
      2.188605061147156,
      2.1886052088442587,
      2.1922823219440697,
      2.192282339037681,
      2.2193358107275096,
      2.2193358248471546,
      2.2283444800371752,
      2.228344486293217,
      2.259885143024286,
      2.2598851470081103,
      2.267878994830131,
      2.2678790258479906
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -1.582576757487334e-15,
  "magmom_cr": [
    2.386718774671809e-11
  ],
  "optimizer_steps": 16,
  "status": "converged",
  "elapsed_s": 13500.692759752274,
  "peak_rss_GiB_rank0": 4.379661560058594,
  "finished": "2026-10-24T13:59:02.651003+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f10_M0/task.json <==
{
  "id": "B3_AA_n5pin_scan_f10_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 pinned hollow->bridge scan, f=0.1: M=0 branch (fixed total moment)",
  "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
  "cr_shift": [
    -0.06296,
    -0.10717,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_hollow_pin_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f10_mag/result.json <==
{
  "id": "B3_AA_n5pin_scan_f10_mag",
  "task": {
    "id": "B3_AA_n5pin_scan_f10_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 pinned scan, f=0.1: magnetic branch (free moment, seed 4), from the relaxed f=0.2 magnetic point",
    "from": "prod/runs/B3_AA_n5pin_scan_f20_mag/final.traj",
    "cr_shift": [
      0.06296,
      0.10717,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B3_AA_n5pin_scan_f20_mag"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T09:36:02.020750+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e051a3fd933dd5de1dad347a41e36d96edd5089a611ded95fb39706a3a4ff20b",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B3_AA_n5pin_scan_f20_mag/final.traj",
  "energy": -937.2041220568486,
  "fmax": 0.008861182978312676,
  "fmax_unconstrained": 0.34130244980144164,
  "scf_iterations_last": 6,
  "cr_positions": [
    [
      4.88387,
      5.593610120795121,
      9.784999730167248
    ]
  ],
  "mean_gap": 3.6883584807988328,
  "cr_c_nearest12": [
    [
      2.4115897569030924,
      2.411589784189345,
      2.43398600949659,
      2.4339861195545414,
      2.4447254446007585,
      2.44472555291837,
      2.492507810079686,
      2.4925078376907286,
      2.5001416046080194,
      2.500141791652292,
      2.5263098102373522,
      2.526309943873487
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": -4.503994511328356,
  "magmom_cr": [
    -3.586926643900263
  ],
  "optimizer_steps": 11,
  "status": "converged",
  "elapsed_s": 17436.72669863701,
  "peak_rss_GiB_rank0": 4.3832244873046875,
  "finished": "2026-10-24T14:26:38.748543+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f10_mag/task.json <==
{
  "id": "B3_AA_n5pin_scan_f10_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 pinned scan, f=0.1: magnetic branch (free moment, seed 4), from the relaxed f=0.2 magnetic point",
  "from": "prod/runs/B3_AA_n5pin_scan_f20_mag/final.traj",
  "cr_shift": [
    0.06296,
    0.10717,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B3_AA_n5pin_scan_f20_mag"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f15_M0/result.json <==
{
  "id": "B3_AA_n5pin_scan_f15_M0",
  "task": {
    "id": "B3_AA_n5pin_scan_f15_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 pinned hollow->bridge scan, f=0.15: M=0 branch (fixed total moment)",
    "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
    "cr_shift": [
      -0.09444,
      -0.16076,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_hollow_pin_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T04:44:02.506439+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "00d988cf864732ce455df28d5cfa72ec828cbf6f33458d6882341880b9b66054",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
  "energy": -937.3375746244242,
  "fmax": 0.017527821525410242,
  "fmax_unconstrained": 1.7396841581659495,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      4.852389465862912,
      5.5400334554148545,
      9.784999901918827
    ]
  ],
  "mean_gap": 3.5287432888187187,
  "cr_c_nearest12": [
    [
      2.178058121641613,
      2.178058130259496,
      2.182761963933836,
      2.182761986587925,
      2.2226844476241223,
      2.2226844699508415,
      2.234345888046764,
      2.2343458884777743,
      2.2850351682362113,
      2.285035171844215,
      2.2939863147963937,
      2.293986322499325
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 3.079268732756177e-14,
  "magmom_cr": [
    -1.3346909140811453e-13
  ],
  "optimizer_steps": 20,
  "status": "converged",
  "elapsed_s": 17418.192356348038,
  "peak_rss_GiB_rank0": 4.302791595458984,
  "finished": "2026-10-24T09:34:20.699781+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f15_M0/task.json <==
{
  "id": "B3_AA_n5pin_scan_f15_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 pinned hollow->bridge scan, f=0.15: M=0 branch (fixed total moment)",
  "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
  "cr_shift": [
    -0.09444,
    -0.16076,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_hollow_pin_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f15_mag/result.json <==
{
  "id": "B3_AA_n5pin_scan_f15_mag",
  "task": {
    "id": "B3_AA_n5pin_scan_f15_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 pinned scan, f=0.15: magnetic branch (free moment, seed 4), from the relaxed f=0.2 magnetic point",
    "from": "prod/runs/B3_AA_n5pin_scan_f20_mag/final.traj",
    "cr_shift": [
      0.03148,
      0.05359,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B3_AA_n5pin_scan_f20_mag"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T04:44:02.502244+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "062e64095a09f6ddca75fcc1cf79e8047913addfc08d445ab610498c747897fb",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B3_AA_n5pin_scan_f20_mag/final.traj",
  "energy": -937.2190104051623,
  "fmax": 0.0196531863258597,
  "fmax_unconstrained": 0.3360271423584393,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      4.85239,
      5.540030120795121,
      9.784999851727905
    ]
  ],
  "mean_gap": 3.6886398597343506,
  "cr_c_nearest12": [
    [
      2.3802530819950105,
      2.380253202430651,
      2.403459427773309,
      2.403459519832752,
      2.445090513889124,
      2.445090643422822,
      2.49634024633835,
      2.496340316569132,
      2.5327076524839156,
      2.53270772060746,
      2.5595771659241406,
      2.5595772428163626
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.54998895670615,
  "magmom_cr": [
    3.589568907531378
  ],
  "optimizer_steps": 21,
  "status": "converged",
  "elapsed_s": 19717.54740858078,
  "peak_rss_GiB_rank0": 4.3875274658203125,
  "finished": "2026-10-24T10:12:40.050842+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f15_mag/task.json <==
{
  "id": "B3_AA_n5pin_scan_f15_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 pinned scan, f=0.15: magnetic branch (free moment, seed 4), from the relaxed f=0.2 magnetic point",
  "from": "prod/runs/B3_AA_n5pin_scan_f20_mag/final.traj",
  "cr_shift": [
    0.03148,
    0.05359,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B3_AA_n5pin_scan_f20_mag"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f20_M0/result.json <==
{
  "id": "B3_AA_n5pin_scan_f20_M0",
  "task": {
    "id": "B3_AA_n5pin_scan_f20_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 pinned hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
    "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
    "cr_shift": [
      -0.12592,
      -0.21435,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_hollow_pin_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T10:40:02.225918+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "77f663cc189b240c2b853dc34aa8e5f7e9ffb3aad9cdcf6930bd0307b2c5aae7",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
  "energy": -937.2162364626324,
  "fmax": 0.019841930475367045,
  "fmax_unconstrained": 2.2521837626443295,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      4.820909465862912,
      5.486443455414855,
      9.78499999188745
    ]
  ],
  "mean_gap": 3.5345311885044257,
  "cr_c_nearest12": [
    [
      2.1678227420473184,
      2.167822826679641,
      2.172924165078879,
      2.1729242126250057,
      2.228299610809002,
      2.2282997092913575,
      2.240947938998456,
      2.240947963486759,
      2.3137519357768164,
      2.313751996316513,
      2.3229646847847922,
      2.322964692746615
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -1.8808961076732786e-14,
  "magmom_cr": [
    -9.381780872232066e-13
  ],
  "optimizer_steps": 21,
  "status": "converged",
  "elapsed_s": 18268.051178455353,
  "peak_rss_GiB_rank0": 4.377983093261719,
  "finished": "2026-10-23T15:44:30.278011+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f20_M0/task.json <==
{
  "id": "B3_AA_n5pin_scan_f20_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 pinned hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
  "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
  "cr_shift": [
    -0.12592,
    -0.21435,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_hollow_pin_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f20_mag/result.json <==
{
  "id": "B3_AA_n5pin_scan_f20_mag",
  "task": {
    "id": "B3_AA_n5pin_scan_f20_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 pinned hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
    "cr_shift": [
      0.50366,
      0.85739,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_bridge_pinfix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T15:46:02.775884+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "f1ed9cf619567db667c57b2c1257ef5628e9b62a10e6c060c11858d123c5997e",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
  "energy": -937.2380722426367,
  "fmax": 0.017184668043151823,
  "fmax_unconstrained": 0.3257633074921965,
  "scf_iterations_last": 6,
  "cr_positions": [
    [
      4.82091,
      5.4864401207951214,
      9.784999660859391
    ]
  ],
  "mean_gap": 3.685953631275802,
  "cr_c_nearest12": [
    [
      2.3515853376836984,
      2.3515853541937095,
      2.373605079351217,
      2.3736051127338818,
      2.449238740878627,
      2.449238877144255,
      2.4957961182644937,
      2.4957962030258183,
      2.56721977468895,
      2.5672200563493437,
      2.591623761487847,
      2.5916240540908864
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.604369763425724,
  "magmom_cr": [
    3.591943067508143
  ],
  "optimizer_steps": 64,
  "status": "converged",
  "elapsed_s": 44227.7774271965,
  "peak_rss_GiB_rank0": 4.3848724365234375,
  "finished": "2026-10-24T04:03:10.554549+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f20_mag/task.json <==
{
  "id": "B3_AA_n5pin_scan_f20_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 pinned hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
  "cr_shift": [
    0.50366,
    0.85739,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_bridge_pinfix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f25_M0/result.json <==
{
  "id": "B3_AA_n5pin_scan_f25_M0",
  "task": {
    "id": "B3_AA_n5pin_scan_f25_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 pinned hollow->bridge scan, f=0.25: M=0 branch (fixed total moment)",
    "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
    "cr_shift": [
      -0.15739,
      -0.26794,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_hollow_pin_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T15:20:02.070940+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "ccebc35b6a22bfe9c278d0c1583aa93941064af281170a3e7c27d807851ced8a",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
  "energy": -937.0661833964645,
  "fmax": 0.018313934771666318,
  "fmax_unconstrained": 2.690155690140482,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      4.789439465862912,
      5.432853455414854,
      9.785000010216704
    ]
  ],
  "mean_gap": 3.539487664306833,
  "cr_c_nearest12": [
    [
      2.1584872189656847,
      2.158487235716802,
      2.1621966670906505,
      2.1621967010272787,
      2.23674976156893,
      2.2367498573076303,
      2.2472194616022434,
      2.2472194618768992,
      2.3467314620590356,
      2.3467314820828715,
      2.353521092976887,
      2.353521105486798
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 8.000622150346314e-14,
  "magmom_cr": [
    -6.736347836791177e-11
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 21351.027862548828,
  "peak_rss_GiB_rank0": 4.371391296386719,
  "finished": "2026-10-23T21:15:53.099861+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f25_M0/task.json <==
{
  "id": "B3_AA_n5pin_scan_f25_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 pinned hollow->bridge scan, f=0.25: M=0 branch (fixed total moment)",
  "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
  "cr_shift": [
    -0.15739,
    -0.26794,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_hollow_pin_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f25_mag/result.json <==
{
  "id": "B3_AA_n5pin_scan_f25_mag",
  "task": {
    "id": "B3_AA_n5pin_scan_f25_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 pinned hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
    "cr_shift": [
      0.47218,
      0.80381,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_bridge_pinfix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T06:46:02.350644+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "101ee186c38e727eff496948e886dfd74eb1ab30964976edbf47f90d3a8447c5",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
  "energy": -937.2586745755851,
  "fmax": 0.01835434132752216,
  "fmax_unconstrained": 0.320106857449438,
  "scf_iterations_last": 7,
  "cr_positions": [
    [
      4.789429999999999,
      5.432860120795122,
      9.785000227350574
    ]
  ],
  "mean_gap": 3.6869527968224967,
  "cr_c_nearest12": [
    [
      2.325067228657907,
      2.325067287067982,
      2.3467912280897854,
      2.3467912842565264,
      2.452430158992916,
      2.452430314558537,
      2.4972617690398944,
      2.4972617809680986,
      2.598830952082128,
      2.5988311437589764,
      2.62262876692282,
      2.6226288950706262
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.658598832008346,
  "magmom_cr": [
    3.5925088661324645
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 13944.636689662933,
  "peak_rss_GiB_rank0": 4.383899688720703,
  "finished": "2026-10-23T10:38:26.988456+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f25_mag/task.json <==
{
  "id": "B3_AA_n5pin_scan_f25_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 pinned hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
  "cr_shift": [
    0.47218,
    0.80381,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_bridge_pinfix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f30_mag/result.json <==
{
  "id": "B3_AA_n5pin_scan_f30_mag",
  "task": {
    "id": "B3_AA_n5pin_scan_f30_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 pinned hollow->bridge scan, f=0.3: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
    "cr_shift": [
      0.44071,
      0.75022,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_bridge_pinfix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-23T10:46:02.356776+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "885b65c2461b7c45b09131f8803825b787e162a8e522bb8bb463fbb30edca6b3",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
  "energy": -937.2790801053717,
  "fmax": 0.016385262717844424,
  "fmax_unconstrained": 0.29717444702935664,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      4.75796,
      5.3792701207951215,
      9.785000211428912
    ]
  ],
  "mean_gap": 3.6844344792000943,
  "cr_c_nearest12": [
    [
      2.299657472854509,
      2.299657495790895,
      2.320435867565117,
      2.320435919012452,
      2.456198611532474,
      2.456198733153175,
      2.499773569152461,
      2.499773621386432,
      2.6307004881400533,
      2.6307006325695905,
      2.6532103779084473,
      2.6532104595208645
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.705002961250756,
  "magmom_cr": [
    3.5900367515519873
  ],
  "optimizer_steps": 19,
  "status": "converged",
  "elapsed_s": 16424.002075195312,
  "peak_rss_GiB_rank0": 4.383159637451172,
  "finished": "2026-10-23T15:19:46.360146+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AA_n5pin_scan_f30_mag/task.json <==
{
  "id": "B3_AA_n5pin_scan_f30_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 pinned hollow->bridge scan, f=0.3: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
  "cr_shift": [
    0.44071,
    0.75022,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_bridge_pinfix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_mid2_fix_m4/result.json <==
{
  "id": "B3_AB_n3_mid2_fix_m4",
  "task": {
    "id": "B3_AB_n3_mid2_fix_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid2",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB mid2 (C3 image of mid about a top atom), Cr xy fixed; equivalence check against B2 mid",
    "_queue": "queue_hostC.txt"
  },
  "attempt": 1,
  "started": "2026-10-21T20:44:02.102495+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "13b8573334a35e867533f7444aa694c03d4483324a22b4b645c3dc997f1c9a52",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.74198183563277,
  "fmax": 0.009931060177133329,
  "fmax_unconstrained": 0.07337383334727918,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.08375,
      3.2047270067043145,
      9.799918790088574
    ]
  ],
  "mean_gap": 3.9764546190314025,
  "cr_c_nearest12": [
    [
      2.1593469919572224,
      2.159522446687586,
      2.3391849212960953,
      2.339358148634264,
      2.339391392976719,
      2.3399557579574126,
      2.7491282917687085,
      2.7492046191931108,
      2.7494982989798977,
      2.7504474348853263,
      2.9410224127112645,
      2.9420303969300603
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.316287412428947,
  "magmom_cr": [
    3.456627362458141
  ],
  "optimizer_steps": 26,
  "status": "converged",
  "elapsed_s": 3915.035592317581,
  "peak_rss_GiB_rank0": 1.0914993286132812,
  "finished": "2026-10-21T21:49:17.139147+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_mid2_fix_m4/task.json <==
{
  "id": "B3_AB_n3_mid2_fix_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid2",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB mid2 (C3 image of mid about a top atom), Cr xy fixed; equivalence check against B2 mid",
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_mid2_shift_m4/result.json <==
{
  "id": "B3_AB_n3_mid2_shift_m4",
  "task": {
    "id": "B3_AB_n3_mid2_shift_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid2"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB mid2 stability: relaxed mid2 with Cr displaced by (-0.04, 0.06) A, all free; NEB endpoint",
    "from": "prod/runs/B3_AB_n3_mid2_fix_m4/final.traj",
    "cr_shift": [
      -0.04,
      0.06,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B3_AB_n3_mid2_fix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T00:22:02.313943+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b30a4c723feb0ad371d1329b67e75ad443121e6f1ab42b0cc3ef2f1f0da9453f",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B3_AB_n3_mid2_fix_m4/final.traj",
  "energy": -341.7416199123906,
  "fmax": 0.0192321504449446,
  "fmax_unconstrained": 0.08958660166562744,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.0725474048633483,
      3.215805475195159,
      9.80023236805887
    ]
  ],
  "mean_gap": 3.9785034835421653,
  "cr_c_nearest12": [
    [
      2.1594585733381977,
      2.1612195403866203,
      2.3360143349983864,
      2.3364302058830417,
      2.345468095300511,
      2.345772536266,
      2.743529784708468,
      2.7474334298173853,
      2.7545089036578507,
      2.757878033046179,
      2.9391685110406773,
      2.9405911718843
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.319002575245936,
  "magmom_cr": [
    3.4595557902796905
  ],
  "optimizer_steps": 10,
  "status": "converged",
  "elapsed_s": 1284.7605323791504,
  "peak_rss_GiB_rank0": 1.0923271179199219,
  "finished": "2026-10-22T00:43:27.075614+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_mid2_shift_m4/task.json <==
{
  "id": "B3_AB_n3_mid2_shift_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid2"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB mid2 stability: relaxed mid2 with Cr displaced by (-0.04, 0.06) A, all free; NEB endpoint",
  "from": "prod/runs/B3_AB_n3_mid2_fix_m4/final.traj",
  "cr_shift": [
    -0.04,
    0.06,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B3_AB_n3_mid2_fix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_mid_free_m4/result.json <==
{
  "id": "B3_AB_n3_mid_free_m4",
  "task": {
    "id": "B3_AB_n3_mid_free_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid",
          "dxy": [
            0.06,
            0.04
          ]
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB mid stability: free relaxation from mid displaced by (0.06, 0.04) A",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T18:58:01.805444+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "f1ecab306e4d73d8b5040a48ed874d052a35e8f494f885f006621d8a40aebd54",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.74134357104697,
  "fmax": 0.018536980873964517,
  "fmax_unconstrained": 0.06290358241324295,
  "scf_iterations_last": 14,
  "cr_positions": [
    [
      2.4684996889257613,
      2.200448969683176,
      9.81085276653912
    ]
  ],
  "mean_gap": 3.991497114028249,
  "cr_c_nearest12": [
    [
      2.155573290155178,
      2.171379460075315,
      2.3365977568987413,
      2.339725995278354,
      2.3522774258357084,
      2.3523880189995134,
      2.7143776474302093,
      2.7156490281597105,
      2.7954503358829283,
      2.7959367872382592,
      2.8939980697052645,
      2.9090476698823777
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.326577490645902,
  "magmom_cr": [
    3.4679242348264885
  ],
  "optimizer_steps": 48,
  "status": "converged",
  "elapsed_s": 6355.418131828308,
  "peak_rss_GiB_rank0": 1.0890998840332031,
  "finished": "2026-10-21T20:43:57.224654+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_mid_free_m4/task.json <==
{
  "id": "B3_AB_n3_mid_free_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid",
        "dxy": [
          0.06,
          0.04
        ]
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB mid stability: free relaxation from mid displaced by (0.06, 0.04) A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_mid_shift_m4/result.json <==
{
  "id": "B3_AB_n3_mid_shift_m4",
  "task": {
    "id": "B3_AB_n3_mid_shift_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AB mid stability: relaxed constrained mid (B2) with Cr displaced by (0.06, 0.04) A, all free",
    "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
    "cr_shift": [
      0.06,
      0.04,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "B2_AB_n3_mid_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T19:28:02.554866+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "4972be17b18b8ee42168d12a567d7ef658eefb3cb45ac0b0d8dd6ebd81acfd94",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/B2_AB_n3_mid_m4/final.traj",
  "energy": -341.7415971920324,
  "fmax": 0.013572944655095273,
  "fmax_unconstrained": 0.07481403609368942,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      2.4799199404761767,
      2.1672474977242895,
      9.804736991904127
    ]
  ],
  "mean_gap": 3.990988897812991,
  "cr_c_nearest12": [
    [
      2.1588267536492802,
      2.1676080163986424,
      2.3394428876955904,
      2.342975001697704,
      2.346144502165749,
      2.3512489761958943,
      2.7324018392714575,
      2.7409244335391083,
      2.7684503718497595,
      2.7781562564165516,
      2.922253512159822,
      2.927394604250149
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.326113133109423,
  "magmom_cr": [
    3.467468401804904
  ],
  "optimizer_steps": 11,
  "status": "converged",
  "elapsed_s": 1369.3314418792725,
  "peak_rss_GiB_rank0": 1.0921173095703125,
  "finished": "2026-10-21T19:50:51.887498+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_mid_shift_m4/task.json <==
{
  "id": "B3_AB_n3_mid_shift_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AB mid stability: relaxed constrained mid (B2) with Cr displaced by (0.06, 0.04) A, all free",
  "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
  "cr_shift": [
    0.06,
    0.04,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "B2_AB_n3_mid_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_neb_mid_mid2b/neb.log <==
      Step     Time          Energy          fmax
FIRE:    0 14:47:07     -341.677984        1.031242
FIRE:    1 14:53:32     -341.694851        0.822149
FIRE:    2 15:01:22     -341.712618        0.479170
FIRE:    3 15:08:10     -341.720714        0.262465
FIRE:    4 15:15:23     -341.717911        0.422151
FIRE:    5 15:20:00     -341.718852        0.394353
FIRE:    6 15:24:47     -341.720437        0.349951
FIRE:    7 15:30:27     -341.722249        0.286323
FIRE:    8 15:35:54     -341.723916        0.212431
FIRE:    9 15:41:42     -341.725205        0.123444
FIRE:   10 15:47:31     -341.725979        0.057520
FIRE:   11 15:52:47     -341.726205        0.074704
FIRE:   12 15:55:41     -341.726226        0.073125
FIRE:   13 15:58:49     -341.726265        0.071418
FIRE:   14 16:02:13     -341.726321        0.069172
FIRE:   15 16:05:37     -341.726392        0.066376
FIRE:   16 16:09:00     -341.726473        0.062961
FIRE:   17 16:12:25     -341.726562        0.059094
FIRE:   18 16:15:51     -341.726654        0.056211
FIRE:   19 16:19:14     -341.726758        0.053630
FIRE:   20 16:22:30     -341.726871        0.050920
FIRE:   21 16:26:00     -341.726992        0.048382


==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_neb_mid_mid2b/result.json <==
{
  "id": "B3_AB_n3_neb_mid_mid2b",
  "task": {
    "id": "B3_AB_n3_neb_mid_mid2b",
    "type": "neb",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "mid"
        }
      ]
    },
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "note": "AB long-range hop mid -> mid2 about a top atom, CI-NEB (3 images); released only after both endpoints are checked",
    "_after": [
      "B3_AB_n3_mid_shift_m4",
      "B3_AB_n3_mid2_shift_m4"
    ],
    "neb": {
      "initial": "prod/runs/B3_AB_n3_mid_shift_m4/final.traj",
      "final": "prod/runs/B3_AB_n3_mid2_shift_m4/final.traj",
      "nimages": 3,
      "image_magmom": [
        4.0,
        4.0,
        4.0,
        4.0,
        4.0
      ],
      "climb": true,
      "fmax": 0.05,
      "steps": 150,
      "maxstep": 0.1
    },
    "_queue": "queue_hostC.txt"
  },
  "attempt": 1,
  "started": "2026-10-22T06:24:02.015526+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "2036ce9aa58914e31969257d9525c4346d3b461ef6f496ba837e844d727036e2",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "new",
  "image_energies": [
    -341.74159698025244,
    -341.7281030056093,
    -341.72699209957716,
    -341.7293818992465,
    -341.7416197934676
  ],
  "image_fmax_perp": null,
  "barrier_forward": 0.014604880675278764,
  "barrier_reverse": 0.014627693890417959,
  "reaction_energy": -2.2813215139194654e-05,
  "endpoint_reference_energies": [
    -341.7415971920324,
    -341.7416199123906
  ],
  "endpoint_mismatch_meV": [
    0.00021177993403398432,
    0.00011892302609339822
  ],
  "imax": 2,
  "images": [
    {
      "cr_positions": [
        [
          2.4799199404761767,
          2.1672474977242895,
          9.804736991904127
        ]
      ],
      "mean_gap": 3.990988897812991,
      "cr_c_nearest12": [
        [
          2.1588267536492802,
          2.1676080163986424,
          2.3394428876955904,
          2.342975001697704,
          2.346144502165749,
          2.3512489761958943,
          2.7324018392714575,
          2.7409244335391083,
          2.7684503718497595,
          2.7781562564165516,
          2.922253512159822,
          2.927394604250149
        ]
      ],
      "cr_cn_2p4": [
        6
      ],
      "magmom_total": 4.325890680589962,
      "magmom_cr": [
        3.4668969268760135
      ]
    },
    {
      "cr_positions": [
        [
          2.622604036662701,
          2.434229995948949,
          9.84587218182236
        ]
      ],
      "mean_gap": 3.988073735674705,
      "cr_c_nearest12": [
        [
          2.147847894944198,
          2.228774951388155,
          2.2635708388213764,
          2.3221896142927396,
          2.4120178409027835,
          2.4864925480855473,
          2.506303488277328,
          2.656946440834839,
          2.7035498075816573,
          2.7766505243225685,
          2.8837692261382304,
          3.0167461257742247
        ]
      ],
      "cr_cn_2p4": [
        4
      ],
      "magmom_total": 4.35315949549819,
      "magmom_cr": [
        3.493944033868312
      ]
    },
    {
      "cr_positions": [
        [
          2.7795575399792884,
          2.689708719972146,
          9.868192104903223
        ]
      ],
      "mean_gap": 3.985513766414936,
      "cr_c_nearest12": [
        [
          2.15255790005609,
          2.2280348650818227,
          2.31675800106114,
          2.320982178260593,
          2.337958409859736,
          2.523043634085514,
          2.540739172196544,
          2.631394480013407,
          2.6365451980180894,
          2.653108094506589,
          2.9878714025776687,
          3.0018434702330636
        ]
      ],
      "cr_cn_2p4": [
        5
      ],
      "magmom_total": 4.368246576569572,
      "magmom_cr": [
        3.4996948957324205
      ]
    },
    {
      "cr_positions": [
        [
          2.916333955485207,
          2.956808061459057,
          9.841085803695778
        ]
      ],
      "mean_gap": 3.982542965447827,
      "cr_c_nearest12": [
        [
          2.1458870705417388,
          2.219052106300224,
          2.270961104547003,
          2.323476126393296,
          2.3985681966727284,
          2.465080425456381,
          2.5311967374639854,
          2.658390217468246,
          2.723434371359911,
          2.7883514982749986,
          2.871369747937346,
          2.9857177024597696
        ]
      ],
      "cr_cn_2p4": [
        5
      ],
      "magmom_total": 4.347861776349454,
      "magmom_cr": [
        3.488271516348141
      ]
    },
    {
      "cr_positions": [
        [
          3.0725474048633483,
          3.215805475195159,
          9.80023236805887
        ]
      ],
      "mean_gap": 3.9785034835421653,
      "cr_c_nearest12": [
        [
          2.1594585733381977,
          2.1612195403866203,
          2.3360143349983864,
          2.3364302058830417,
          2.345468095300511,
          2.345772536266,
          2.743529784708468,
          2.7474334298173853,
          2.7545089036578507,
          2.757878033046179,
          2.9391685110406773,
          2.9405911718843
        ]
      ],
      "cr_cn_2p4": [
        6
      ],
      "magmom_total": 4.318970021492374,
      "magmom_cr": [
        3.45944513384245
      ]
    }
  ],
  "neb_steps": 21,
  "status": "converged",
  "elapsed_s": 7318.4585881233215,
  "peak_rss_GiB_rank0": 3.2271881103515625,
  "finished": "2026-10-22T08:26:00.475273+00:00"
}

==> anc/DA2_data/prod/runs_hostC/B3_AB_n3_neb_mid_mid2b/task.json <==
{
  "id": "B3_AB_n3_neb_mid_mid2b",
  "type": "neb",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "mid"
      }
    ]
  },
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "note": "AB long-range hop mid -> mid2 about a top atom, CI-NEB (3 images); released only after both endpoints are checked",
  "_after": [
    "B3_AB_n3_mid_shift_m4",
    "B3_AB_n3_mid2_shift_m4"
  ],
  "neb": {
    "initial": "prod/runs/B3_AB_n3_mid_shift_m4/final.traj",
    "final": "prod/runs/B3_AB_n3_mid2_shift_m4/final.traj",
    "nimages": 3,
    "image_magmom": [
      4.0,
      4.0,
      4.0,
      4.0,
      4.0
    ],
    "climb": true,
    "fmax": 0.05,
    "steps": 150,
    "maxstep": 0.1
  },
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n4_bridge_pin_m4/result.json <==
{
  "id": "C2_AA_n4_bridge_pin_m4",
  "task": {
    "id": "C2_AA_n4_bridge_pin_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge"
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.57 A beyond r=4.5 A",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T16:42:02.522933+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "5aec4f0dce5629b86187750e5118370ab1d47be4a07355ac90c0161bf6685a40",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -602.2072239279026,
  "fmax": 0.017965904077185846,
  "fmax_unconstrained": 0.21304496331314468,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      2.4667974807257615,
      3.558740649943556,
      9.784999971992981
    ]
  ],
  "mean_gap": 3.709212283276175,
  "cr_c_nearest12": [
    [
      2.178901945999992,
      2.178901950744358,
      2.1822848420900938,
      2.1822848450339527,
      2.717089155202077,
      2.71708916029156,
      2.7183719618614983,
      2.718371965237511,
      2.7243138864750156,
      2.7243139072212457,
      2.7274048563350872,
      2.7274048713341195
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.829984374055048,
  "magmom_cr": [
    3.5982500130789914
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 8095.327743768692,
  "peak_rss_GiB_rank0": 2.0616607666015625,
  "finished": "2026-10-21T18:56:57.851820+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n4_bridge_pin_m4/task.json <==
{
  "id": "C2_AA_n4_bridge_pin_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge"
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.57 A beyond r=4.5 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n4_hollow_pin_m0/result.json <==
{
  "id": "C2_AA_n4_hollow_pin_m0",
  "task": {
    "id": "C2_AA_n4_hollow_pin_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow"
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.57 A beyond r=4.5 A",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T16:38:02.493137+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "c6f93a9a39fc84890d5876fd933095fadc42bba10eca0c5bf1d8b2b10258bc5b",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -602.5211680390107,
  "fmax": 0.018379247248060837,
  "fmax_unconstrained": 0.1663073670412676,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      3.7111968787119416,
      3.559063160594103,
      9.785000350526605
    ]
  ],
  "mean_gap": 3.5120918392101927,
  "cr_c_nearest12": [
    [
      2.22234680153375,
      2.2223470633672675,
      2.2228612985244034,
      2.2228615696396985,
      2.2235935415864323,
      2.2235939102460325,
      2.2251454598305607,
      2.2251458830902426,
      2.2286255179194927,
      2.2286258980830005,
      2.229189658610767,
      2.2291900749682063
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 1.8113648444290426e-08,
  "magmom_cr": [
    1.3045000425218297e-08
  ],
  "optimizer_steps": 19,
  "status": "converged",
  "elapsed_s": 5654.034316301346,
  "peak_rss_GiB_rank0": 2.0592727661132812,
  "finished": "2026-10-21T18:12:16.528523+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n4_hollow_pin_m0/task.json <==
{
  "id": "C2_AA_n4_hollow_pin_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow"
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.57 A beyond r=4.5 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5_bridge_freefix_m4/result.json <==
{
  "id": "C2_AA_n5_bridge_freefix_m4",
  "task": {
    "id": "C2_AA_n5_bridge_freefix_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket with Cr xy held on the site: 5x5, far-field spacing free",
    "_queue": "queue_hostC.txt"
  },
  "attempt": 1,
  "started": "2026-10-22T22:08:02.118202+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1e41f01b36c3502ad82c3d6913ee48f87550f58976bc48583b51a3fc9eed37a7",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -937.3292227870196,
  "fmax": 0.018386409437550988,
  "fmax_unconstrained": 0.018386409437550988,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      4.31725,
      4.629050120795122,
      9.785000258682995
    ]
  ],
  "mean_gap": 3.7994170396937967,
  "cr_c_nearest12": [
    [
      2.204551989125909,
      2.204552036090516,
      2.20475060010916,
      2.204750669927197,
      2.7640150805263026,
      2.7640151278613625,
      2.7640154350611263,
      2.7640154501530527,
      2.764362922790434,
      2.764362944457191,
      2.7643643613216136,
      2.7643643727949936
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.880339023641474,
  "magmom_cr": [
    3.652470580241128
  ],
  "optimizer_steps": 35,
  "status": "converged",
  "elapsed_s": 31022.0372672081,
  "peak_rss_GiB_rank0": 4.3025360107421875,
  "finished": "2026-10-23T06:45:04.156617+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5_bridge_freefix_m4/task.json <==
{
  "id": "C2_AA_n5_bridge_freefix_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket with Cr xy held on the site: 5x5, far-field spacing free",
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5_bridge_pin_m4/task.json <==
{
  "id": "C2_AA_n5_bridge_pin_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge"
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 5x5, far-field spacing pinned at 3.57 A beyond r=5.0 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5_bridge_pinfix_m4/result.json <==
{
  "id": "C2_AA_n5_bridge_pinfix_m4",
  "task": {
    "id": "C2_AA_n5_bridge_pinfix_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket with Cr xy held on the site: 5x5, far-field spacing pinned at 3.57 A beyond r=5.0 A",
    "_queue": "queue_hostC.txt"
  },
  "attempt": 1,
  "started": "2026-10-22T17:36:02.285873+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "238ebf9ed33e884f122a013095e2e13c96a2810d34e527eed307bc84d65711c8",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -937.2533897511064,
  "fmax": 0.019760416388185553,
  "fmax_unconstrained": 0.20002262052130748,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      4.31725,
      4.629050120795122,
      9.785000232984302
    ]
  ],
  "mean_gap": 3.6937250627404863,
  "cr_c_nearest12": [
    [
      2.1847319596723236,
      2.1847319822165168,
      2.199940427667839,
      2.1999404398675595,
      2.726202570173221,
      2.7262026478419528,
      2.7262035385101697,
      2.726203552690037,
      2.7545639669349415,
      2.754564036940092,
      2.7545645659515303,
      2.7545645972841566
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.834195218278965,
  "magmom_cr": [
    3.6250069125389626
  ],
  "optimizer_steps": 28,
  "status": "converged",
  "elapsed_s": 25582.45463991165,
  "peak_rss_GiB_rank0": 4.38482666015625,
  "finished": "2026-10-23T00:42:24.741616+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5_bridge_pinfix_m4/task.json <==
{
  "id": "C2_AA_n5_bridge_pinfix_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket with Cr xy held on the site: 5x5, far-field spacing pinned at 3.57 A beyond r=5.0 A",
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5_hollow_free_m0/result.json <==
{
  "id": "C2_AA_n5_hollow_free_m0",
  "task": {
    "id": "C2_AA_n5_hollow_free_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 5x5, far-field spacing free",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T16:44:01.926630+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e82f0217a7fa01ddf83606174c33a7521d8165fcafc801b9b68e243d807d13f6",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -937.5123466951981,
  "fmax": 0.01590017593630741,
  "fmax_unconstrained": 0.01590017593630741,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      4.934029962156943,
      5.6959652595478385,
      9.784999941995864
    ]
  ],
  "mean_gap": 3.515993326957437,
  "cr_c_nearest12": [
    [
      2.214945345514172,
      2.2149453516919158,
      2.215053150145851,
      2.2150531632825268,
      2.215063743069953,
      2.215063756483636,
      2.215078427274726,
      2.21507845747114,
      2.2151430050472722,
      2.215143034568102,
      2.21515034833874,
      2.215150384851314
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -3.14068518127692e-06,
  "magmom_cr": [
    -2.431398581559064e-06
  ],
  "optimizer_steps": 23,
  "status": "converged",
  "elapsed_s": 19329.255433321,
  "peak_rss_GiB_rank0": 4.369426727294922,
  "finished": "2026-10-22T22:06:11.183293+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5_hollow_free_m0/task.json <==
{
  "id": "C2_AA_n5_hollow_free_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 5x5, far-field spacing free",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5_hollow_pin_m0/result.json <==
{
  "id": "C2_AA_n5_hollow_pin_m0",
  "task": {
    "id": "C2_AA_n5_hollow_pin_m0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow"
        }
      ],
      "pin_z_radius": 5.0
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 5x5, far-field spacing pinned at 3.57 A beyond r=5.0 A",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T08:26:02.183566+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "9ebd0780afcc545b88b48c4711d0d1c3ddc91318ca0f121f00a5d3002b51cd61",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -937.4982834577652,
  "fmax": 0.017632345001893958,
  "fmax_unconstrained": 0.18203506578199857,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      4.946829465862912,
      5.700793455414854,
      9.784999957055382
    ]
  ],
  "mean_gap": 3.516216804013789,
  "cr_c_nearest12": [
    [
      2.216519757031743,
      2.216519838534833,
      2.2169435376453666,
      2.2169435831007793,
      2.2170396198756404,
      2.217039662919161,
      2.221297284633568,
      2.221297342003818,
      2.2237050007300643,
      2.223705043994279,
      2.226346739578756,
      2.2263467608217815
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": -3.6473205757465686e-07,
  "magmom_cr": [
    -2.393677821093717e-07
  ],
  "optimizer_steps": 24,
  "status": "converged",
  "elapsed_s": 20973.104947805405,
  "peak_rss_GiB_rank0": 4.377353668212891,
  "finished": "2026-10-22T14:15:35.289802+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5_hollow_pin_m0/task.json <==
{
  "id": "C2_AA_n5_hollow_pin_m0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow"
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 5x5, far-field spacing pinned at 3.57 A beyond r=5.0 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5free_scan_f15_M0/result.json <==
{
  "id": "C2_AA_n5free_scan_f15_M0",
  "task": {
    "id": "C2_AA_n5free_scan_f15_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 free hollow->bridge scan, f=0.15: M=0 branch (fixed total moment)",
    "from": "prod/runs/C2_AA_n5_hollow_free_m0/final.traj",
    "cr_shift": [
      -0.09252,
      -0.16004,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_hollow_free_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-25T15:10:02.308714+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b12eb1d62f9109b2913ca022b823a667427134964496e0b534bbb4935e04072d",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_hollow_free_m0/final.traj",
  "energy": -937.3612025471455,
  "fmax": 0.013931062486367028,
  "fmax_unconstrained": 1.6794084042560853,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      4.841509962156943,
      5.535925259547838,
      9.784999916225493
    ]
  ],
  "mean_gap": 3.5057487972188692,
  "cr_c_nearest12": [
    [
      2.1812056478357795,
      2.181205649644369,
      2.181545122645689,
      2.1815451398443937,
      2.221468318077576,
      2.2214683221116176,
      2.22332432385796,
      2.223324334436998,
      2.27027735202896,
      2.270277378556419,
      2.2726966886908837,
      2.2726967464187244
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 3.560920312495671e-15,
  "magmom_cr": [
    8.481134643384948e-12
  ],
  "optimizer_steps": 20,
  "status": "converged",
  "elapsed_s": 17016.404725790024,
  "peak_rss_GiB_rank0": 4.373653411865234,
  "finished": "2026-10-25T19:53:38.714369+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5free_scan_f15_M0/task.json <==
{
  "id": "C2_AA_n5free_scan_f15_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 free hollow->bridge scan, f=0.15: M=0 branch (fixed total moment)",
  "from": "prod/runs/C2_AA_n5_hollow_free_m0/final.traj",
  "cr_shift": [
    -0.09252,
    -0.16004,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_hollow_free_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5free_scan_f15_mag/result.json <==
{
  "id": "C2_AA_n5free_scan_f15_mag",
  "task": {
    "id": "C2_AA_n5free_scan_f15_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 free hollow->bridge scan, f=0.15: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
    "cr_shift": [
      0.52426,
      0.90688,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_bridge_freefix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-25T15:10:02.313168+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "a91b0b27e5f57596b8918e373e2becf26938734eadebd3319475a1f65304d990",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
  "energy": -937.3092461362745,
  "fmax": 0.01568517240910478,
  "fmax_unconstrained": 0.2506577249138791,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      4.8415099999999995,
      5.535930120795122,
      9.78500021885457
    ]
  ],
  "mean_gap": 3.7809833603710974,
  "cr_c_nearest12": [
    [
      2.3707928097610016,
      2.3707928507504428,
      2.37104033583113,
      2.371040436247142,
      2.4706225963582833,
      2.470622661079492,
      2.4706857344545443,
      2.4706857490442475,
      2.570068721246528,
      2.5700687331581284,
      2.570380615648848,
      2.5703806356485184
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.683499818261357,
  "magmom_cr": [
    3.6045463557444632
  ],
  "optimizer_steps": 23,
  "status": "converged",
  "elapsed_s": 20700.655713558197,
  "peak_rss_GiB_rank0": 4.386100769042969,
  "finished": "2026-10-25T20:55:02.969797+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5free_scan_f15_mag/task.json <==
{
  "id": "C2_AA_n5free_scan_f15_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 free hollow->bridge scan, f=0.15: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
  "cr_shift": [
    0.52426,
    0.90688,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_bridge_freefix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5free_scan_f20_M0/result.json <==
{
  "id": "C2_AA_n5free_scan_f20_M0",
  "task": {
    "id": "C2_AA_n5free_scan_f20_M0",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "hollow",
          "fix_xy": true
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      },
      "fixmagmom": true
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 free hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
    "from": "prod/runs/C2_AA_n5_hollow_free_m0/final.traj",
    "cr_shift": [
      -0.12336,
      -0.21338,
      0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_hollow_free_m0"
    ]
  },
  "attempt": 1,
  "started": "2026-10-25T19:54:02.422316+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "98e28f67a1b5b79d8d896be18b4f8b23c9558367b077ac6384be5aad61b8cb2c",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_hollow_free_m0/final.traj",
  "energy": -937.2433202696443,
  "fmax": 0.01761544142423968,
  "fmax_unconstrained": 2.198919323547709,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      4.810669962156943,
      5.482585259547839,
      9.784999691106687
    ]
  ],
  "mean_gap": 3.5093299734912478,
  "cr_c_nearest12": [
    [
      2.171783593720317,
      2.171783627157782,
      2.1721126073716905,
      2.1721127085480116,
      2.2269085379691926,
      2.226908676579823,
      2.2295713576140597,
      2.2295713863103717,
      2.2966068454628767,
      2.2966069276431704,
      2.299950150196713,
      2.2999502718346667
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 8.758639245024518e-14,
  "magmom_cr": [
    1.8432029751179247e-12
  ],
  "optimizer_steps": 20,
  "status": "converged",
  "elapsed_s": 18105.24336719513,
  "peak_rss_GiB_rank0": 4.3700103759765625,
  "finished": "2026-10-26T00:55:47.666650+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5free_scan_f20_M0/task.json <==
{
  "id": "C2_AA_n5free_scan_f20_M0",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "hollow",
        "fix_xy": true
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    },
    "fixmagmom": true
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 free hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
  "from": "prod/runs/C2_AA_n5_hollow_free_m0/final.traj",
  "cr_shift": [
    -0.12336,
    -0.21338,
    0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_hollow_free_m0"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5free_scan_f20_mag/result.json <==
{
  "id": "C2_AA_n5free_scan_f20_mag",
  "task": {
    "id": "C2_AA_n5free_scan_f20_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 free hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
    "cr_shift": [
      0.49342,
      0.85353,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_bridge_freefix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-25T20:56:01.928407+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "740d7888743b1991a0706f1aeb344ad38610a174dcad6bbc18212262848da9f6",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
  "energy": -937.327089727365,
  "fmax": 0.01841555276868992,
  "fmax_unconstrained": 0.26679960362844696,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      4.81067,
      5.482580120795122,
      9.785000210199415
    ]
  ],
  "mean_gap": 3.77873349220473,
  "cr_c_nearest12": [
    [
      2.3416152604501828,
      2.3416154220502627,
      2.341741191668801,
      2.3417413386797192,
      2.4730372771061395,
      2.473037315681224,
      2.473292722567983,
      2.473292797523013,
      2.6037151722350353,
      2.603715188429132,
      2.60414772671799,
      2.6041477441384733
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.726308359755957,
  "magmom_cr": [
    3.6028862770850694
  ],
  "optimizer_steps": 26,
  "status": "converged",
  "elapsed_s": 22406.289911985397,
  "peak_rss_GiB_rank0": 4.386180877685547,
  "finished": "2026-10-26T03:09:28.219421+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5free_scan_f20_mag/task.json <==
{
  "id": "C2_AA_n5free_scan_f20_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 free hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
  "cr_shift": [
    0.49342,
    0.85353,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_bridge_freefix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5free_scan_f25_mag/result.json <==
{
  "id": "C2_AA_n5free_scan_f25_mag",
  "task": {
    "id": "C2_AA_n5free_scan_f25_mag",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [
        {
          "site": "bridge",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "AA 5x5 free hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
    "from": "prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
    "cr_shift": [
      0.46258,
      0.80019,
      -0.0
    ],
    "_queue": "queue_hostC.txt",
    "_after": [
      "C2_AA_n5_bridge_freefix_m4"
    ]
  },
  "attempt": 1,
  "started": "2026-10-26T00:56:01.714076+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "fbb5f76b6c861ebca62049981b77740f6e882db502d472ba824f72d160250231",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
  "energy": -937.3446512615919,
  "fmax": 0.014208914982738017,
  "fmax_unconstrained": 0.22965661403072318,
  "scf_iterations_last": 15,
  "cr_positions": [
    [
      4.77983,
      5.4292401207951215,
      9.785000247346122
    ]
  ],
  "mean_gap": 3.7753784104088046,
  "cr_c_nearest12": [
    [
      2.3159111697507138,
      2.3159112193607503,
      2.315924928032977,
      2.315924991344094,
      2.4761031564919564,
      2.4761031625163135,
      2.4764434856885598,
      2.476443514441829,
      2.634738166433599,
      2.6347381681572495,
      2.6351215449614185,
      2.635121572670137
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.7628774866490105,
  "magmom_cr": [
    3.599407338236695
  ],
  "optimizer_steps": 28,
  "status": "converged",
  "elapsed_s": 23550.585533857346,
  "peak_rss_GiB_rank0": 4.384708404541016,
  "finished": "2026-10-26T07:28:32.300675+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AA_n5free_scan_f25_mag/task.json <==
{
  "id": "C2_AA_n5free_scan_f25_mag",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [
      {
        "site": "bridge",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "AA 5x5 free hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
  "from": "prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
  "cr_shift": [
    0.46258,
    0.80019,
    -0.0
  ],
  "_queue": "queue_hostC.txt",
  "_after": [
    "C2_AA_n5_bridge_freefix_m4"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AB_n4_mid_pin_m4/result.json <==
{
  "id": "C2_AB_n4_mid_pin_m4",
  "task": {
    "id": "C2_AB_n4_mid_pin_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.4,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T03:56:02.394645+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "70518470c0787484ca0774f442b0d8208f98f66de5deed1e039bd7d523afc31a",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -602.1750077500745,
  "fmax": 0.019085775442149643,
  "fmax_unconstrained": 0.22255067058430147,
  "scf_iterations_last": 7,
  "cr_positions": [
    [
      3.0837499999999998,
      3.916888563749718,
      9.698408095178502
    ]
  ],
  "mean_gap": 3.5484332800412925,
  "cr_c_nearest12": [
    [
      2.1332439697828547,
      2.1390207690424146,
      2.2761616478700892,
      2.2882349010848837,
      2.288497426410838,
      2.2901496960432928,
      2.644394841415754,
      2.6562238189298393,
      2.670602435676442,
      2.6708945438249136,
      2.8283190767331816,
      2.852143162052636
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.706213752519574,
  "magmom_cr": [
    3.4645184451406577
  ],
  "optimizer_steps": 28,
  "status": "converged",
  "elapsed_s": 8853.355921983719,
  "peak_rss_GiB_rank0": 2.054943084716797,
  "finished": "2026-10-22T06:23:35.751852+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AB_n4_mid_pin_m4/task.json <==
{
  "id": "C2_AB_n4_mid_pin_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.4,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AB_n4_topB_pin_m4/result.json <==
{
  "id": "C2_AB_n4_topB_pin_m4",
  "task": {
    "id": "C2_AB_n4_topB_pin_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.4,
      "cr": [
        {
          "site": "topB"
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 2,
  "started": "2026-10-23T21:16:01.963194+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "741504fffd8fa63feb618f8d909e7e752026c4df5851d41268d5fb6fdc031c65",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "resume:251",
  "energy": -602.3320771503423,
  "fmax": 0.014347940765184336,
  "fmax_unconstrained": 0.26962219477784444,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      1.9384786447125297,
      3.9416064101990567,
      9.71789303312132
    ]
  ],
  "mean_gap": 3.575982466355547,
  "cr_c_nearest12": [
    [
      2.148972457789931,
      2.1730351359543914,
      2.3100502050496914,
      2.3181236026253615,
      2.328588371320499,
      2.3346519106749857,
      2.647444448949142,
      2.6653691378939954,
      2.727194812397985,
      2.7448554272370305,
      2.814809067937505,
      2.820865132190137
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.818784430729954,
  "magmom_cr": [
    3.5365318593538193
  ],
  "optimizer_steps": 6,
  "status": "converged",
  "elapsed_s": 1910.5173830986023,
  "peak_rss_GiB_rank0": 2.0530776977539062,
  "finished": "2026-10-23T21:47:52.495502+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AB_n4_topB_pin_m4/task.json <==
{
  "id": "C2_AB_n4_topB_pin_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.4,
    "cr": [
      {
        "site": "topB"
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AB_n4_topB_pinfix_m4/task.json <==
{
  "id": "C2_AB_n4_topB_pinfix_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.4,
    "cr": [
      {
        "site": "topB",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket with Cr xy held on the site: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostC/C2_AB_n4_top_pin_m4/result.json <==
{
  "id": "C2_AB_n4_top_pin_m4",
  "task": {
    "id": "C2_AB_n4_top_pin_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.4,
      "cr": [
        {
          "site": "top"
        }
      ],
      "pin_z_radius": 4.5
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-22T01:40:02.151461+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "a1474f402eb5c6d0afe1120a96456265186361846faef464a44cb270e76d1676",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -602.226242122099,
  "fmax": 0.014542836475388817,
  "fmax_unconstrained": 0.17661871147163125,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      2.4663755519437744,
      4.270785199642449,
      9.779075337556906
    ]
  ],
  "mean_gap": 3.5314408625353852,
  "cr_c_nearest12": [
    [
      2.097277511316997,
      2.312495491419884,
      2.312684942977179,
      2.3130879315121593,
      2.314834685908729,
      2.3150041381761426,
      2.3154778839420818,
      2.422874855368273,
      2.429950612059422,
      2.4307686443944188,
      3.109159069349948,
      3.112869930218967
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.730036539038874,
  "magmom_cr": [
    3.4220094214946
  ],
  "optimizer_steps": 25,
  "status": "converged",
  "elapsed_s": 8069.788459539413,
  "peak_rss_GiB_rank0": 2.0537567138671875,
  "finished": "2026-10-22T03:54:31.941007+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AB_n4_top_pin_m4/task.json <==
{
  "id": "C2_AB_n4_top_pin_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.4,
    "cr": [
      {
        "site": "top"
      }
    ],
    "pin_z_radius": 4.5
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AB_n5_mid_free_m4/result.json <==
{
  "id": "C2_AB_n5_mid_free_m4",
  "task": {
    "id": "C2_AB_n5_mid_free_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 5,
      "gap": 3.4,
      "cr": [
        {
          "site": "mid",
          "fix_xy": true
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "C2 dilute-limit bracket: 5x5, far-field spacing free",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-26T03:10:02.085469+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "ddc27a401587b7f21f1f4602b75eaa963a498ca595a6b71ae6e3b933d9bc18a7",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "resume:1",
  "energy": -937.6085098859679,
  "fmax": 0.018691219240086217,
  "fmax_unconstrained": 0.25639148686901764,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      4.31725,
      5.341211677840524,
      9.699847795077801
    ]
  ],
  "mean_gap": 3.6330609893032726,
  "cr_c_nearest12": [
    [
      2.166890475202286,
      2.167109331258553,
      2.3241735464431,
      2.3247819657433055,
      2.325241897519798,
      2.3253909600832876,
      2.7001971342626034,
      2.7007030557900698,
      2.701063433851902,
      2.7017772485655627,
      2.878144706975218,
      2.8797071204952562
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.794609112754589,
  "magmom_cr": [
    3.552631154407048
  ],
  "optimizer_steps": 61,
  "status": "converged",
  "elapsed_s": 44029.94690346718,
  "peak_rss_GiB_rank0": 4.359550476074219,
  "finished": "2026-10-26T15:23:52.033377+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_AB_n5_mid_free_m4/task.json <==
{
  "id": "C2_AB_n5_mid_free_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 5,
    "gap": 3.4,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 5x5, far-field spacing free",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_AB_n5_mid_pin_m4/task.json <==
{
  "id": "C2_AB_n5_mid_pin_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 5,
    "gap": 3.4,
    "cr": [
      {
        "site": "mid",
        "fix_xy": true
      }
    ],
    "pin_z_radius": 5.0
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "C2 dilute-limit bracket: 5x5, far-field spacing pinned at 3.4 A beyond r=5.0 A",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AA_n4_pin/result.json <==
{
  "id": "C2_host_AA_n4_pin",
  "task": {
    "id": "C2_host_AA_n4_pin",
    "type": "relax",
    "_queue": "queue_hostC.txt",
    "system": {
      "kind": "AA",
      "n": 4,
      "gap": 3.57,
      "cr": [],
      "pin_z_radius": 4.5
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine host reference for the C2 family",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T16:30:02.212701+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "6306b2a4ca6908b9618bfb2542e7a821df2387a0b4612e2b658d4c6e928a3333",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -595.5114693372235,
  "fmax": 0.001437699732680358,
  "fmax_unconstrained": 0.001437699732680358,
  "scf_iterations_last": 21,
  "cr_positions": [],
  "mean_gap": 3.5700000000000003,
  "magmom_total": 1.6371706361321138e-13,
  "magmom_cr": [],
  "optimizer_steps": 0,
  "status": "converged",
  "elapsed_s": 451.7062277793884,
  "peak_rss_GiB_rank0": 1.5201873779296875,
  "finished": "2026-10-21T16:37:33.920105+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AA_n4_pin/task.json <==
{
  "id": "C2_host_AA_n4_pin",
  "type": "relax",
  "_queue": "queue_hostC.txt",
  "system": {
    "kind": "AA",
    "n": 4,
    "gap": 3.57,
    "cr": [],
    "pin_z_radius": 4.5
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine host reference for the C2 family",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AA_n5/result.json <==
{
  "id": "C2_host_AA_n5",
  "task": {
    "id": "C2_host_AA_n5",
    "type": "relax",
    "_queue": "queue_hostC.txt",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": []
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine host reference for the C2 family",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T14:22:02.177890+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "14a09bc810607a0aa51c6597684553ff0ad73efaadb6cdff4fa86af6b6c6313d",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -930.5352435933022,
  "fmax": 0.003162246755212233,
  "fmax_unconstrained": 0.003162246755212233,
  "scf_iterations_last": 21,
  "cr_positions": [],
  "mean_gap": 3.570000000000002,
  "magmom_total": 3.9556539208880935e-10,
  "magmom_cr": [],
  "optimizer_steps": 0,
  "status": "converged",
  "elapsed_s": 1200.4772989749908,
  "peak_rss_GiB_rank0": 3.09747314453125,
  "finished": "2026-10-24T14:42:02.656426+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AA_n5/task.json <==
{
  "id": "C2_host_AA_n5",
  "type": "relax",
  "_queue": "queue_hostC.txt",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": []
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine host reference for the C2 family",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AA_n5_pin/result.json <==
{
  "id": "C2_host_AA_n5_pin",
  "task": {
    "id": "C2_host_AA_n5_pin",
    "type": "relax",
    "_queue": "queue_hostC.txt",
    "system": {
      "kind": "AA",
      "n": 5,
      "gap": 3.57,
      "cr": [],
      "pin_z_radius": 5.0
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine host reference for the C2 family",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T14:00:02.703648+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "125150f4e34e626d9d6d1ba7909f2a4c25dfe72e5e490610d349c0abd7ca4458",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -930.5352435987135,
  "fmax": 0.003159455854141452,
  "fmax_unconstrained": 0.003159455854141452,
  "scf_iterations_last": 21,
  "cr_positions": [],
  "mean_gap": 3.570000000000002,
  "magmom_total": 1.440706720155126e-10,
  "magmom_cr": [],
  "optimizer_steps": 0,
  "status": "converged",
  "elapsed_s": 1215.3044261932373,
  "peak_rss_GiB_rank0": 3.1190261840820312,
  "finished": "2026-10-24T14:20:18.009026+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AA_n5_pin/task.json <==
{
  "id": "C2_host_AA_n5_pin",
  "type": "relax",
  "_queue": "queue_hostC.txt",
  "system": {
    "kind": "AA",
    "n": 5,
    "gap": 3.57,
    "cr": [],
    "pin_z_radius": 5.0
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine host reference for the C2 family",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AB_n4_pin/result.json <==
{
  "id": "C2_host_AB_n4_pin",
  "task": {
    "id": "C2_host_AB_n4_pin",
    "type": "relax",
    "_queue": "queue_hostC.txt",
    "system": {
      "kind": "AB",
      "n": 4,
      "gap": 3.4,
      "cr": [],
      "pin_z_radius": 4.5
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine host reference for the C2 family",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-21T16:30:02.218555+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "7bef5f3a01e9724f4aca156a97a1b5651dbf3f3b25d92f9f7a66c8b6b8148629",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "built",
  "energy": -595.69659838836,
  "fmax": 0.011593601134035523,
  "fmax_unconstrained": 0.013871493569001973,
  "scf_iterations_last": 5,
  "cr_positions": [],
  "mean_gap": 3.3998350745562576,
  "magmom_total": -9.593677204112439e-14,
  "magmom_cr": [],
  "optimizer_steps": 1,
  "status": "converged",
  "elapsed_s": 610.0526671409607,
  "peak_rss_GiB_rank0": 1.9617080688476562,
  "finished": "2026-10-21T16:40:12.272141+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AB_n4_pin/task.json <==
{
  "id": "C2_host_AB_n4_pin",
  "type": "relax",
  "_queue": "queue_hostC.txt",
  "system": {
    "kind": "AB",
    "n": 4,
    "gap": 3.4,
    "cr": [],
    "pin_z_radius": 4.5
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine host reference for the C2 family",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AB_n5/result.json <==
{
  "id": "C2_host_AB_n5",
  "task": {
    "id": "C2_host_AB_n5",
    "type": "relax",
    "_queue": "queue_hostC.txt",
    "system": {
      "kind": "AB",
      "n": 5,
      "gap": 3.4,
      "cr": []
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine host reference for the C2 family",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T14:44:02.718913+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "268b549c74b77319a2093aefb910f2f950ebecfc995a7d8fcc30182fae39e95d",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -930.8777348571876,
  "fmax": 0.010116370187515258,
  "fmax_unconstrained": 0.010116370187515258,
  "scf_iterations_last": 21,
  "cr_positions": [],
  "mean_gap": 3.3999999999999995,
  "magmom_total": 2.668702081003992e-10,
  "magmom_cr": [],
  "optimizer_steps": 0,
  "status": "converged",
  "elapsed_s": 1229.9192464351654,
  "peak_rss_GiB_rank0": 3.0840606689453125,
  "finished": "2026-10-24T15:04:32.639332+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AB_n5/task.json <==
{
  "id": "C2_host_AB_n5",
  "type": "relax",
  "_queue": "queue_hostC.txt",
  "system": {
    "kind": "AB",
    "n": 5,
    "gap": 3.4,
    "cr": []
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine host reference for the C2 family",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AB_n5_pin/result.json <==
{
  "id": "C2_host_AB_n5_pin",
  "task": {
    "id": "C2_host_AB_n5_pin",
    "type": "relax",
    "_queue": "queue_hostC.txt",
    "system": {
      "kind": "AB",
      "n": 5,
      "gap": 3.4,
      "cr": [],
      "pin_z_radius": 5.0
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "pristine host reference for the C2 family",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T14:28:02.320138+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "2628e440aea88549c5773761f095e3fe7881a3ddecbeced2b3f57fe20759a637",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -930.877734863329,
  "fmax": 0.010106957142169882,
  "fmax_unconstrained": 0.010106957142169882,
  "scf_iterations_last": 21,
  "cr_positions": [],
  "mean_gap": 3.3999999999999995,
  "magmom_total": -9.449820353624675e-10,
  "magmom_cr": [],
  "optimizer_steps": 0,
  "status": "converged",
  "elapsed_s": 1231.5389153957367,
  "peak_rss_GiB_rank0": 3.0904617309570312,
  "finished": "2026-10-24T14:48:33.860027+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_host_AB_n5_pin/task.json <==
{
  "id": "C2_host_AB_n5_pin",
  "type": "relax",
  "_queue": "queue_hostC.txt",
  "system": {
    "kind": "AB",
    "n": 5,
    "gap": 3.4,
    "cr": [],
    "pin_z_radius": 5.0
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "pristine host reference for the C2 family",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n4_bridge_m6/result.json <==
{
  "id": "C2_mono_n4_bridge_m6",
  "task": {
    "id": "C2_mono_n4_bridge_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 4,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 4x4 bridge (size check of the surface barrier)",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-23T10:36:02.732370+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b541b72da7e669eb70a66693ee885b3c20518df3be3c5fb7f135d918f2094544",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -303.0406795833123,
  "fmax": 0.008854403907231216,
  "fmax_unconstrained": 0.008854403907231216,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      3.083612004950523,
      4.628903070724402,
      10.255753595426517
    ]
  ],
  "cr_c_nearest12": [
    [
      2.3417106986817298,
      2.3421384381389267,
      2.9369888870800134,
      2.9372255552173363,
      2.937674047924624,
      2.937919018478832,
      3.422003435946364,
      3.4223160563769066,
      3.422359604385481,
      3.4226289686721083,
      3.8370748373254315,
      3.8371899716715188
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.566688519912882,
  "magmom_cr": [
    3.9947375194977552
  ],
  "optimizer_steps": 20,
  "status": "converged",
  "elapsed_s": 5320.401371240616,
  "peak_rss_GiB_rank0": 0.8090972900390625,
  "finished": "2026-10-23T12:04:43.135822+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n4_bridge_m6/task.json <==
{
  "id": "C2_mono_n4_bridge_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 4,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 4x4 bridge (size check of the surface barrier)",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n4_btop_f33_fix_m6/result.json <==
{
  "id": "C2_mono_n4_btop_f33_fix_m6",
  "task": {
    "id": "C2_mono_n4_btop_f33_fix_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 4,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1,
          "fix_xy": true
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 4x4 bridge->top segment, f=0.33, Cr xy held, from the relaxed bridge",
    "from": "prod/runs/C2_mono_n4_bridge_m6/final.traj",
    "cr_shift": [
      -0.20554,
      -0.11864,
      0.0
    ],
    "_queue": "queue_hostC.txt"
  },
  "attempt": 1,
  "started": "2026-10-25T09:10:01.716398+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1237a9919a0c3df5e040ed2434ffab81120469c52ef3ac4cd0c8bd768379d234",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_mono_n4_bridge_m6/final.traj",
  "energy": -303.0360126855082,
  "fmax": 0.01475946023403202,
  "fmax_unconstrained": 0.03326872567038558,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      2.878072004950523,
      4.510263070724402,
      10.267833393855271
    ]
  ],
  "cr_c_nearest12": [
    [
      2.2981147564444644,
      2.43339598630142,
      2.8411603751241636,
      2.8413777203749575,
      3.065455282770674,
      3.0655267783466917,
      3.3884181549144823,
      3.388708519927801,
      3.486347789042258,
      3.486450907207746,
      3.673624707444337,
      3.6737824378459014
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.56840241177631,
  "magmom_cr": [
    4.0008196233897415
  ],
  "optimizer_steps": 8,
  "status": "converged",
  "elapsed_s": 1112.8043100833893,
  "peak_rss_GiB_rank0": 1.2964591979980469,
  "finished": "2026-10-25T09:28:34.521832+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n4_btop_f33_fix_m6/task.json <==
{
  "id": "C2_mono_n4_btop_f33_fix_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 4,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1,
        "fix_xy": true
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 4x4 bridge->top segment, f=0.33, Cr xy held, from the relaxed bridge",
  "from": "prod/runs/C2_mono_n4_bridge_m6/final.traj",
  "cr_shift": [
    -0.20554,
    -0.11864,
    0.0
  ],
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n4_btop_f67_fix_m6/result.json <==
{
  "id": "C2_mono_n4_btop_f67_fix_m6",
  "task": {
    "id": "C2_mono_n4_btop_f67_fix_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 4,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1,
          "fix_xy": true
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 4x4 bridge->top segment, f=0.67, Cr xy held, from the relaxed bridge",
    "from": "prod/runs/C2_mono_n4_bridge_m6/final.traj",
    "cr_shift": [
      -0.41107,
      -0.23729,
      0.0
    ],
    "_queue": "queue_hostC.txt"
  },
  "attempt": 1,
  "started": "2026-10-25T09:10:01.722441+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "c9b15fa73483347bcd00385b84fc49c55d13a76e7e519a3f87c6e8974d77adb3",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_mono_n4_bridge_m6/final.traj",
  "energy": -303.02878071616254,
  "fmax": 0.018026178527915,
  "fmax_unconstrained": 0.02755851785005744,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      2.672542004950523,
      4.391613070724402,
      10.292846866219461
    ]
  ],
  "cr_c_nearest12": [
    [
      2.2865849170032044,
      2.567490779121986,
      2.7707087764792195,
      2.7707887686986896,
      3.220816645309747,
      3.2208942546550032,
      3.380725679373484,
      3.380860602083484,
      3.5263725002081885,
      3.5264431354217587,
      3.5739803351598316,
      3.5740042662642932
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.572155388710227,
  "magmom_cr": [
    4.010882159059984
  ],
  "optimizer_steps": 10,
  "status": "converged",
  "elapsed_s": 1454.5559604167938,
  "peak_rss_GiB_rank0": 1.2866706848144531,
  "finished": "2026-10-25T09:34:16.279309+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n4_btop_f67_fix_m6/task.json <==
{
  "id": "C2_mono_n4_btop_f67_fix_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 4,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1,
        "fix_xy": true
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 4x4 bridge->top segment, f=0.67, Cr xy held, from the relaxed bridge",
  "from": "prod/runs/C2_mono_n4_bridge_m6/final.traj",
  "cr_shift": [
    -0.41107,
    -0.23729,
    0.0
  ],
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n5_bridge_fix_m6/result.json <==
{
  "id": "C2_mono_n5_bridge_fix_m6",
  "task": {
    "id": "C2_mono_n5_bridge_fix_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 5,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1,
          "fix_xy": true
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 5x5 bridge, Cr xy held",
    "_queue": "queue_hostB.txt"
  },
  "attempt": 1,
  "started": "2026-10-24T16:58:02.376929+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostB",
    "arch": "aarch64",
    "mpi_ranks": 4,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "3c8eaab17e0d12d0748697d45bf596aaa5b081650e8a593cb56f675abeb4e8d6",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -470.19152498396363,
  "fmax": 0.015788283242472778,
  "fmax_unconstrained": 0.015788283242472778,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      4.31725,
      4.629050120795122,
      10.23652643451009
    ]
  ],
  "cr_c_nearest12": [
    [
      2.341108947725094,
      2.341157388646355,
      2.9341541172605647,
      2.934154332670693,
      2.9342233733672813,
      2.934223494884801,
      3.416962497855111,
      3.4169631487681174,
      3.416998849835499,
      3.4170001041960294,
      3.8322120859084823,
      3.832212554367161
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 5.576007885276885,
  "magmom_cr": [
    3.9962837763841437
  ],
  "optimizer_steps": 14,
  "status": "converged",
  "elapsed_s": 13704.840595006943,
  "peak_rss_GiB_rank0": 1.5392112731933594,
  "finished": "2026-10-24T20:46:27.219557+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n5_bridge_fix_m6/task.json <==
{
  "id": "C2_mono_n5_bridge_fix_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 5,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1,
        "fix_xy": true
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 5x5 bridge, Cr xy held",
  "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n5_btop_f33_fix_m6/result.json <==
{
  "id": "C2_mono_n5_btop_f33_fix_m6",
  "task": {
    "id": "C2_mono_n5_btop_f33_fix_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 5,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1,
          "fix_xy": true
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 5x5 bridge->top segment, f=0.33, Cr xy held, from the relaxed bridge",
    "from": "prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
    "cr_shift": [
      -0.20558,
      0.11869,
      0.0
    ],
    "_queue": "queue_hostC.txt"
  },
  "attempt": 1,
  "started": "2026-10-25T09:30:02.294547+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "1fa407782b2dc316a6b093791661e4a59800d5217f985e996264a5d00d0f0b0b",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
  "energy": -470.1898462982641,
  "fmax": 0.01857718882126206,
  "fmax_unconstrained": 0.06449746879950745,
  "scf_iterations_last": 14,
  "cr_positions": [
    [
      4.111669999999999,
      4.747740120795122,
      10.295291986049087
    ]
  ],
  "cr_c_nearest12": [
    [
      2.30014694176184,
      2.430366491442797,
      2.850042456353621,
      2.8500435117174696,
      3.0655484437626916,
      3.0655493088852643,
      3.3961672757885264,
      3.39616949534953,
      3.4910141185882075,
      3.4910144446746063,
      3.686886021484833,
      3.686887449114567
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.579644353458898,
  "magmom_cr": [
    4.002407609409713
  ],
  "optimizer_steps": 17,
  "status": "converged",
  "elapsed_s": 6282.09738111496,
  "peak_rss_GiB_rank0": 2.3596229553222656,
  "finished": "2026-10-25T11:14:44.392876+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n5_btop_f33_fix_m6/task.json <==
{
  "id": "C2_mono_n5_btop_f33_fix_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 5,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1,
        "fix_xy": true
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 5x5 bridge->top segment, f=0.33, Cr xy held, from the relaxed bridge",
  "from": "prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
  "cr_shift": [
    -0.20558,
    0.11869,
    0.0
  ],
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n5_btop_f67_fix_m6/result.json <==
{
  "id": "C2_mono_n5_btop_f67_fix_m6",
  "task": {
    "id": "C2_mono_n5_btop_f67_fix_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 5,
      "cr": [
        {
          "site": "bridge",
          "z": 2.1,
          "fix_xy": true
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        3,
        3,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "mono 5x5 bridge->top segment, f=0.67, Cr xy held, from the relaxed bridge",
    "from": "prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
    "cr_shift": [
      -0.41117,
      0.23739,
      0.0
    ],
    "_queue": "queue_hostC.txt"
  },
  "attempt": 1,
  "started": "2026-10-25T09:36:02.321801+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "5c718980dc32a72596dcdb957701f60283c12f30bde6d67b57aabcf6349bf7ae",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "from:prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
  "energy": -470.1827839245781,
  "fmax": 0.008711076108481047,
  "fmax_unconstrained": 0.01902710751306893,
  "scf_iterations_last": 23,
  "cr_positions": [
    [
      3.9060799999999998,
      4.866440120795122,
      10.316191301833848
    ]
  ],
  "cr_c_nearest12": [
    [
      2.288844066375598,
      2.5706863267499735,
      2.774414135411766,
      2.774415615647928,
      3.226582638862317,
      3.2265836217530675,
      3.3858167941381185,
      3.3858180421429123,
      3.5331825909497825,
      3.5331829906392374,
      3.579795274023568,
      3.5797981300915334
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.586037945320315,
  "magmom_cr": [
    4.012955152192782
  ],
  "optimizer_steps": 26,
  "status": "converged",
  "elapsed_s": 9314.393417835236,
  "peak_rss_GiB_rank0": 2.3196029663085938,
  "finished": "2026-10-25T12:11:16.716312+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C2_mono_n5_btop_f67_fix_m6/task.json <==
{
  "id": "C2_mono_n5_btop_f67_fix_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 5,
    "cr": [
      {
        "site": "bridge",
        "z": 2.1,
        "fix_xy": true
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      3,
      3,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "mono 5x5 bridge->top segment, f=0.67, Cr xy held, from the relaxed bridge",
  "from": "prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
  "cr_shift": [
    -0.41117,
    0.23739,
    0.0
  ],
  "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/runs_hostC/C3_AA_n3_rand0_m4/result.json <==
{
  "id": "C3_AA_n3_rand0_m4",
  "task": {
    "id": "C3_AA_n3_rand0_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "cr": [
        {
          "xy": [
            4.8074,
            3.5634
          ]
        }
      ],
      "gap": 3.6
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #0)",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T14:50:01.808678+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "dfc5b4259f3d80c31f177abd56e3baac5c9ffbfba9e98e3dbc82ce13664c418d",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.6868495007473,
  "fmax": 0.010146425424452571,
  "fmax_unconstrained": 0.012015242637623415,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      4.112544626354227,
      3.578958614942919,
      9.799937732342823
    ]
  ],
  "mean_gap": 3.954027225141296,
  "cr_c_nearest12": [
    [
      2.2679360161778703,
      2.2679403893993086,
      2.2777620348967136,
      2.277766730823877,
      2.47075874745931,
      2.4707682470874732,
      2.4923371989388174,
      2.492346932092257,
      2.681701242472809,
      2.681712028022359,
      2.6915260191768047,
      2.691536851717302
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.257152478040801,
  "magmom_cr": [
    3.4801108900003235
  ],
  "optimizer_steps": 42,
  "status": "converged",
  "elapsed_s": 5988.457975387573,
  "peak_rss_GiB_rank0": 1.1004371643066406,
  "finished": "2026-10-24T16:29:50.267945+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C3_AA_n3_rand0_m4/task.json <==
{
  "id": "C3_AA_n3_rand0_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "cr": [
      {
        "xy": [
          4.8074,
          3.5634
        ]
      }
    ],
    "gap": 3.6
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #0)",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C3_AA_n3_rand1_m4/result.json <==
{
  "id": "C3_AA_n3_rand1_m4",
  "task": {
    "id": "C3_AA_n3_rand1_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "cr": [
        {
          "xy": [
            5.2622,
            2.8727
          ]
        }
      ],
      "gap": 3.6
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #1)",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T15:06:02.229975+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "faf0a0a6e8a0b45413019124e4aadbb667b0fac095ad2be16a16404d7f641637",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.68970806758347,
  "fmax": 0.011672710319175656,
  "fmax_unconstrained": 0.08139136336975415,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      5.795802889023469,
      3.3233042708156053,
      9.80006301750969
    ]
  ],
  "mean_gap": 3.947948946033434,
  "cr_c_nearest12": [
    [
      2.231039048009983,
      2.231044336549887,
      2.337960336213566,
      2.3379723619924233,
      2.3692720366978266,
      2.369282507096184,
      2.5976053817138056,
      2.5976234465241226,
      2.6281863199817375,
      2.628201964322955,
      2.7347416286607196,
      2.734760575880303
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.2611574887638,
  "magmom_cr": [
    3.473467445167929
  ],
  "optimizer_steps": 59,
  "status": "converged",
  "elapsed_s": 7671.878437280655,
  "peak_rss_GiB_rank0": 1.0837440490722656,
  "finished": "2026-10-24T17:13:54.109328+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C3_AA_n3_rand1_m4/task.json <==
{
  "id": "C3_AA_n3_rand1_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "cr": [
      {
        "xy": [
          5.2622,
          2.8727
        ]
      }
    ],
    "gap": 3.6
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #1)",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C3_AA_n3_rand2_m4/result.json <==
{
  "id": "C3_AA_n3_rand2_m4",
  "task": {
    "id": "C3_AA_n3_rand2_m4",
    "type": "relax",
    "system": {
      "kind": "AA",
      "n": 3,
      "cr": [
        {
          "xy": [
            5.5513,
            3.9496
          ]
        }
      ],
      "gap": 3.6
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #2)",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T16:30:02.091593+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "d90a80fbcdc9ef70f50ac6d5d5df9df6feb4eb93609e2ee1656b7eff250bbbb6",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -342.30983439889485,
  "fmax": 0.015001183474186493,
  "fmax_unconstrained": 0.0837018063712278,
  "scf_iterations_last": 11,
  "cr_positions": [
    [
      -1.23563127312689,
      3.5765239852312263,
      9.800002757817266
    ]
  ],
  "mean_gap": 3.3191638867937954,
  "cr_c_nearest12": [
    [
      2.197268749582347,
      2.1972687836258427,
      2.1973550782133264,
      2.1973551020934567,
      2.1982296163343884,
      2.1982296307100664,
      2.198943445387011,
      2.1989435230594423,
      2.1991856297565455,
      2.1991857292143417,
      2.199424564751614,
      2.1994246284660344
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 6.949407043068551e-06,
  "magmom_cr": [
    5.880401982915295e-06
  ],
  "optimizer_steps": 39,
  "status": "converged",
  "elapsed_s": 15351.087760686874,
  "peak_rss_GiB_rank0": 1.0890045166015625,
  "finished": "2026-10-24T20:45:53.180449+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C3_AA_n3_rand2_m4/task.json <==
{
  "id": "C3_AA_n3_rand2_m4",
  "type": "relax",
  "system": {
    "kind": "AA",
    "n": 3,
    "cr": [
      {
        "xy": [
          5.5513,
          3.9496
        ]
      }
    ],
    "gap": 3.6
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #2)",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C3_AB_n3_rand0_m4/result.json <==
{
  "id": "C3_AB_n3_rand0_m4",
  "task": {
    "id": "C3_AB_n3_rand0_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "cr": [
        {
          "xy": [
            6.2726,
            2.3775
          ]
        }
      ],
      "gap": 3.6
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #0)",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T17:14:02.072752+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "17982e06fb78a8bd4501165658e8e270efb1a2c493e2402b972ccde312179015",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.7418658119428,
  "fmax": 0.013706819964049271,
  "fmax_unconstrained": 0.06150685202182946,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      -1.8571412886761496,
      1.0717341161978253,
      9.799565350453816
    ]
  ],
  "mean_gap": 3.979094617620012,
  "cr_c_nearest12": [
    [
      2.15899700448933,
      2.1597607927803537,
      2.3398366346083663,
      2.340882329875804,
      2.3409217973321037,
      2.341157398350842,
      2.7508546254265043,
      2.7509824634596165,
      2.7521484517963564,
      2.752315544301083,
      2.939336822087091,
      2.9403282377583215
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.3186775285904035,
  "magmom_cr": [
    3.458469305774981
  ],
  "optimizer_steps": 82,
  "status": "converged",
  "elapsed_s": 14027.816755771637,
  "peak_rss_GiB_rank0": 1.1119003295898438,
  "finished": "2026-10-24T21:07:49.890600+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C3_AB_n3_rand0_m4/task.json <==
{
  "id": "C3_AB_n3_rand0_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "cr": [
      {
        "xy": [
          6.2726,
          2.3775
        ]
      }
    ],
    "gap": 3.6
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #0)",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C3_AB_n3_rand1_m4/result.json <==
{
  "id": "C3_AB_n3_rand1_m4",
  "task": {
    "id": "C3_AB_n3_rand1_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "cr": [
        {
          "xy": [
            5.7045,
            2.6876
          ]
        }
      ],
      "gap": 3.6
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #1)",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T20:46:02.296784+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "c39a7f0a5f442d582277f671dc25d4f91f7e1cbdc44177768f23845a2d8c5665",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.5827570831995,
  "fmax": 0.018988851885530487,
  "fmax_unconstrained": 0.10762444615701906,
  "scf_iterations_last": 12,
  "cr_positions": [
    [
      4.930933821007818,
      2.776259371991106,
      9.905847063175745
    ]
  ],
  "mean_gap": 3.864821483027482,
  "cr_c_nearest12": [
    [
      2.1303367177800396,
      2.3069251358320564,
      2.322246115273404,
      2.3243013013326057,
      2.354721098964116,
      2.355563932068241,
      2.37745787558282,
      2.4655939307903614,
      2.4710746112776416,
      2.555225701519759,
      3.1501140856306136,
      3.153289659689236
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.257960735710357,
  "magmom_cr": [
    3.3972308460130387
  ],
  "optimizer_steps": 64,
  "status": "converged",
  "elapsed_s": 13192.900525569916,
  "peak_rss_GiB_rank0": 1.0932807922363281,
  "finished": "2026-10-25T00:25:55.198945+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C3_AB_n3_rand1_m4/task.json <==
{
  "id": "C3_AB_n3_rand1_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "cr": [
      {
        "xy": [
          5.7045,
          2.6876
        ]
      }
    ],
    "gap": 3.6
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #1)",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C3_AB_n3_rand2_m4/result.json <==
{
  "id": "C3_AB_n3_rand2_m4",
  "task": {
    "id": "C3_AB_n3_rand2_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "cr": [
        {
          "xy": [
            7.5546,
            4.2811
          ]
        }
      ],
      "gap": 3.6
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #2)",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-24T21:08:02.110094+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "e2789a2f75203a4444d8a6d9119aeed927ab0493ed8793bb18938a5907157e6c",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.7415985184684,
  "fmax": 0.017826186108790873,
  "fmax_unconstrained": 0.10246929773212153,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      -1.2265564982434873,
      4.195536118302621,
      9.787773907865713
    ]
  ],
  "mean_gap": 3.971656694823108,
  "cr_c_nearest12": [
    [
      2.1536579517281402,
      2.173711687913408,
      2.3319873704714373,
      2.335605703491829,
      2.345785597244047,
      2.348901156222523,
      2.6964065052559754,
      2.7028559154672704,
      2.788239600590077,
      2.7949936857777105,
      2.8743454270909568,
      2.9035717803771153
    ]
  ],
  "cr_cn_2p4": [
    6
  ],
  "magmom_total": 4.3168921419714525,
  "magmom_cr": [
    3.4593772707441905
  ],
  "optimizer_steps": 58,
  "status": "converged",
  "elapsed_s": 13155.661001682281,
  "peak_rss_GiB_rank0": 1.1267433166503906,
  "finished": "2026-10-25T00:47:17.772792+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C3_AB_n3_rand2_m4/task.json <==
{
  "id": "C3_AB_n3_rand2_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "cr": [
      {
        "xy": [
          7.5546,
          4.2811
        ]
      }
    ],
    "gap": 3.6
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #2)",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C3_AB_n3_rand3_m4/result.json <==
{
  "id": "C3_AB_n3_rand3_m4",
  "task": {
    "id": "C3_AB_n3_rand3_m4",
    "type": "relax",
    "system": {
      "kind": "AB",
      "n": 3,
      "cr": [
        {
          "xy": [
            6.3271,
            3.8527
          ]
        }
      ],
      "gap": 3.6
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #3)",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-25T00:26:02.078675+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "7ac2733755009b5f192e579cfdcae5e7487aa6de09937d534d5309c1a77d6473",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -341.58414168403243,
  "fmax": 0.018970746641906722,
  "fmax_unconstrained": 0.05572531893849737,
  "scf_iterations_last": 13,
  "cr_positions": [
    [
      -1.2472278509110741,
      3.5627942409648976,
      9.692881797495522
    ]
  ],
  "mean_gap": 3.83226386395145,
  "cr_c_nearest12": [
    [
      2.1216986696646782,
      2.321494276858167,
      2.3250114531049673,
      2.328498363097308,
      2.328848054067054,
      2.3320105619818388,
      2.336693903894417,
      2.473108932886863,
      2.4884726054866384,
      2.493041636018841,
      3.1816778883498067,
      3.1823641661831337
    ]
  ],
  "cr_cn_2p4": [
    7
  ],
  "magmom_total": 4.252787883629766,
  "magmom_cr": [
    3.375546378640837
  ],
  "optimizer_steps": 40,
  "status": "converged",
  "elapsed_s": 7258.567010641098,
  "peak_rss_GiB_rank0": 1.0823822021484375,
  "finished": "2026-10-25T02:27:00.647147+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C3_AB_n3_rand3_m4/task.json <==
{
  "id": "C3_AB_n3_rand3_m4",
  "type": "relax",
  "system": {
    "kind": "AB",
    "n": 3,
    "cr": [
      {
        "xy": [
          6.3271,
          3.8527
        ]
      }
    ],
    "gap": 3.6
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #3)",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C3_mono_n3_rand0_m6/result.json <==
{
  "id": "C3_mono_n3_rand0_m6",
  "task": {
    "id": "C3_mono_n3_rand0_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "xy": [
            6.078,
            4.0403
          ],
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #0)",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-25T00:48:02.743501+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "9d6bda46cb167d92b24d358193b24ad8e9651532b691d9a1e95282e1f11d41c6",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -173.03551834698996,
  "fmax": 0.017389544966929328,
  "fmax_unconstrained": 0.04633200631065073,
  "scf_iterations_last": 8,
  "cr_positions": [
    [
      -1.5901265475560271,
      4.664134451909351,
      10.360637850728411
    ]
  ],
  "cr_c_nearest12": [
    [
      2.3353983673108254,
      2.4829365069604337,
      2.8323797733868274,
      2.9186774765556756,
      3.0683142834589012,
      3.1448812474397623,
      3.348445168948897,
      3.4499076117379848,
      3.489188376686966,
      3.5862801807444002,
      3.6651069304673958,
      3.731777105881982
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.741582521518325,
  "magmom_cr": [
    4.023727663742892
  ],
  "optimizer_steps": 33,
  "status": "converged",
  "elapsed_s": 3296.0139021873474,
  "peak_rss_GiB_rank0": 0.7121543884277344,
  "finished": "2026-10-25T01:42:58.758481+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C3_mono_n3_rand0_m6/task.json <==
{
  "id": "C3_mono_n3_rand0_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "xy": [
          6.078,
          4.0403
        ],
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #0)",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C3_mono_n3_rand1_m6/result.json <==
{
  "id": "C3_mono_n3_rand1_m6",
  "task": {
    "id": "C3_mono_n3_rand1_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "xy": [
            5.1593,
            2.7915
          ],
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #1)",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-25T01:44:02.603300+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "36a99276503c622a178a4911c9dc985828f45d7b04cef9cdec682328fe16c7bd",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -173.03261111557273,
  "fmax": 0.019357170103332207,
  "fmax_unconstrained": 0.041882594976267555,
  "scf_iterations_last": 10,
  "cr_positions": [
    [
      5.179546871897907,
      2.782434746699178,
      10.333908646255905
    ]
  ],
  "cr_c_nearest12": [
    [
      2.3307298522094997,
      2.610741112485948,
      2.7885790500018794,
      2.8435924939515047,
      3.2317069091054895,
      3.2785730147845773,
      3.3724325097313037,
      3.461011841924373,
      3.5471339463436613,
      3.5636298184135704,
      3.5896571853521517,
      3.646923218090031
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.745184525651518,
  "magmom_cr": [
    4.033676161476547
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 1458.8254430294037,
  "peak_rss_GiB_rank0": 0.7095413208007812,
  "finished": "2026-10-25T02:08:21.430124+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C3_mono_n3_rand1_m6/task.json <==
{
  "id": "C3_mono_n3_rand1_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "xy": [
          5.1593,
          2.7915
        ],
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #1)",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/C3_mono_n3_rand2_m6/result.json <==
{
  "id": "C3_mono_n3_rand2_m6",
  "task": {
    "id": "C3_mono_n3_rand2_m6",
    "type": "relax",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "xy": [
            4.4882,
            2.5031
          ],
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "opt": {
      "fmax": 0.02,
      "steps": 250,
      "maxstep": 0.1
    },
    "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #2)",
    "_queue": "queue_hostC.txt",
    "_after": [
      "G_hostC_AA_hollow",
      "G_hostC_AA_bridge",
      "G_hostC_AB_topB",
      "G_hostC_mono_hollow"
    ]
  },
  "attempt": 1,
  "started": "2026-10-25T02:10:02.480071+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "33b0db12a838b8630f1cb0f6f28318650f99b900eb7e04a880043b3968924c19",
  "code_sha256": {
    "run_task.py": "a41446e8a01c4ef69b73924c0f3c377324285fd69950a49e905f76aff44edc57",
    "da2p.py": "50101294bbd695f0a1e258d40637e3c69b1a22b20e462a97a22033a434f67c4d"
  },
  "origin": "built",
  "energy": -173.03503193334538,
  "fmax": 0.015383731353195415,
  "fmax_unconstrained": 0.02847749489399665,
  "scf_iterations_last": 9,
  "cr_positions": [
    [
      4.468367194880164,
      2.492316908102676,
      10.292360947168302
    ]
  ],
  "cr_c_nearest12": [
    [
      2.351117303510803,
      2.428178153550695,
      2.8816476276166916,
      2.9497874014710668,
      3.007380932417186,
      3.071686462955762,
      3.372670381523221,
      3.4270054200784354,
      3.48625849853468,
      3.5386099119728707,
      3.746054984476405,
      3.797794272864828
    ]
  ],
  "cr_cn_2p4": [
    1
  ],
  "magmom_total": 5.7400854916374,
  "magmom_cr": [
    4.020487771835849
  ],
  "optimizer_steps": 15,
  "status": "converged",
  "elapsed_s": 1320.7975645065308,
  "peak_rss_GiB_rank0": 0.7097702026367188,
  "finished": "2026-10-25T02:32:03.278588+00:00"
}

==> anc/DA2_data/prod/runs_hostC/C3_mono_n3_rand2_m6/task.json <==
{
  "id": "C3_mono_n3_rand2_m6",
  "type": "relax",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "xy": [
          4.4882,
          2.5031
        ],
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "opt": {
    "fmax": 0.02,
    "steps": 250,
    "maxstep": 0.1
  },
  "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #2)",
  "_queue": "queue_hostC.txt",
  "_after": [
    "G_hostC_AA_hollow",
    "G_hostC_AA_bridge",
    "G_hostC_AB_topB",
    "G_hostC_mono_hollow"
  ]
}

==> anc/DA2_data/prod/runs_hostC/G_hostC_AA_bridge/result.json <==
{
  "id": "G_hostC_AA_bridge",
  "task": {
    "id": "G_hostC_AA_bridge",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "bridge"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
    "_after": [
      "B1_AA_n3_bridge_m4"
    ],
    "_queue": "queue_hostC.txt",
    "note": "platform gate on hostC: static at the relaxed geometry of B1_AA_n3_bridge_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:18:35.200933+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "0a900b1665cbc47dff7045295d837ef212b85ab4c8f9f47964b0f1dc05a3a5b9",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "energy": -341.67408548263796,
  "fmax": 0.014511483667338485,
  "fmax_unconstrained": 0.028132036840533937,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.8503277051130829,
      2.4925662030730193,
      9.799998321216162
    ]
  ],
  "mean_gap": 4.11151054016198,
  "cr_c_nearest12": [
    [
      2.2107525766409464,
      2.2107528767748357,
      2.2114679257192695,
      2.211468224320292,
      2.7952561607074324,
      2.795256615763171,
      2.795322982140802,
      2.795323407810783,
      2.7965908658991365,
      2.7965912955318575,
      2.796599302211423,
      2.796599736343103
    ]
  ],
  "cr_cn_2p4": [
    4
  ],
  "magmom_total": 4.382090853401633,
  "magmom_cr": [
    3.5792792918738843
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 295.27926540374756,
  "peak_rss_GiB_rank0": 0.8436241149902344,
  "finished": "2026-10-21T16:23:30.481115+00:00"
}

==> anc/DA2_data/prod/runs_hostC/G_hostC_AA_bridge/task.json <==
{
  "id": "G_hostC_AA_bridge",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "bridge"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
  "_after": [
    "B1_AA_n3_bridge_m4"
  ],
  "_queue": "queue_hostC.txt",
  "note": "platform gate on hostC: static at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/runs_hostC/G_hostC_AA_hollow/result.json <==
{
  "id": "G_hostC_AA_hollow",
  "task": {
    "id": "G_hostC_AA_hollow",
    "type": "static",
    "system": {
      "kind": "AA",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "hollow"
        }
      ]
    },
    "magmom": 0.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
    "_after": [
      "B1_AA_n3_hollow_m4"
    ],
    "_queue": "queue_hostC.txt",
    "note": "platform gate on hostC: static at the relaxed geometry of B1_AA_n3_hollow_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:18:35.211777+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "4fbf5b51f90959da2f93b5e53f40385e086f917e2f08db02053c5786e76718a1",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "energy": -342.30975618253876,
  "fmax": 0.014231652622444241,
  "fmax_unconstrained": 0.13818233600532176,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      2.467078481917946,
      1.436964397453981,
      9.79999985658577
    ]
  ],
  "mean_gap": 3.3171349371503744,
  "cr_c_nearest12": [
    [
      2.1980220720188335,
      2.1980222571018544,
      2.198023172647565,
      2.198023287147414,
      2.1980458357923833,
      2.198045914536908,
      2.1981329701345538,
      2.198133099507184,
      2.1981442201876034,
      2.1981443980976696,
      2.1981558340874985,
      2.1981559796829204
    ]
  ],
  "cr_cn_2p4": [
    12
  ],
  "magmom_total": 3.5410184959490265e-12,
  "magmom_cr": [
    3.4484975189837246e-12
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 261.20000863075256,
  "peak_rss_GiB_rank0": 0.8460578918457031,
  "finished": "2026-10-21T16:22:56.412633+00:00"
}

==> anc/DA2_data/prod/runs_hostC/G_hostC_AA_hollow/task.json <==
{
  "id": "G_hostC_AA_hollow",
  "type": "static",
  "system": {
    "kind": "AA",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "hollow"
      }
    ]
  },
  "magmom": 0.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "_after": [
    "B1_AA_n3_hollow_m4"
  ],
  "_queue": "queue_hostC.txt",
  "note": "platform gate on hostC: static at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/runs_hostC/G_hostC_AB_topB/result.json <==
{
  "id": "G_hostC_AB_topB",
  "task": {
    "id": "G_hostC_AB_topB",
    "type": "static",
    "system": {
      "kind": "AB",
      "n": 3,
      "gap": 3.6,
      "cr": [
        {
          "site": "topB"
        }
      ]
    },
    "magmom": 4.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.05,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
    "_after": [
      "B1_AB_n3_topB_m4"
    ],
    "_queue": "queue_hostC.txt",
    "note": "platform gate on hostC: static at the relaxed geometry of B1_AB_n3_topB_m4"
  },
  "attempt": 1,
  "started": "2026-10-21T16:24:02.179872+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "b9407a1f8e8b11a8c33e658437684c816a20b18947b6737c719c00660606dabe",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B1_AB_n3_topB_m4/final.traj",
  "energy": -341.63929751436393,
  "fmax": 0.010334280072992898,
  "fmax_unconstrained": 0.012252469488775989,
  "scf_iterations_last": 30,
  "cr_positions": [
    [
      1.238539722358821,
      2.1452049186457796,
      9.799997484176854
    ]
  ],
  "mean_gap": 4.0653136282584725,
  "cr_c_nearest12": [
    [
      2.119585735634076,
      2.119590073673867,
      2.4859258993327025,
      2.4861058520261325,
      2.4905070976348083,
      2.490511760926576,
      2.495337579889023,
      2.4955058518982423,
      3.1908218503138976,
      3.1908316280850055,
      3.1935350649008174,
      3.19353734030846
    ]
  ],
  "cr_cn_2p4": [
    2
  ],
  "magmom_total": 4.4290495677667945,
  "magmom_cr": [
    3.5252218695472184
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 244.0229365825653,
  "peak_rss_GiB_rank0": 0.8423652648925781,
  "finished": "2026-10-21T16:28:06.204513+00:00"
}

==> anc/DA2_data/prod/runs_hostC/G_hostC_AB_topB/task.json <==
{
  "id": "G_hostC_AB_topB",
  "type": "static",
  "system": {
    "kind": "AB",
    "n": 3,
    "gap": 3.6,
    "cr": [
      {
        "site": "topB"
      }
    ]
  },
  "magmom": 4.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.05,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
  "_after": [
    "B1_AB_n3_topB_m4"
  ],
  "_queue": "queue_hostC.txt",
  "note": "platform gate on hostC: static at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/runs_hostC/G_hostC_mono_hollow/result.json <==
{
  "id": "G_hostC_mono_hollow",
  "task": {
    "id": "G_hostC_mono_hollow",
    "type": "static",
    "system": {
      "kind": "mono",
      "n": 3,
      "cr": [
        {
          "site": "hollow",
          "z": 2.1
        }
      ]
    },
    "magmom": 6.0,
    "calc": {
      "ecut": 450,
      "kpts": [
        4,
        4,
        1
      ],
      "smear": 0.1,
      "conv": {
        "energy": 1e-05,
        "density": 0.0001,
        "eigenstates": 1e-08,
        "forces": 0.005
      }
    },
    "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
    "_after": [
      "B2_mono_n3_hollow_z21_m6"
    ],
    "_queue": "queue_hostC.txt",
    "note": "platform gate on hostC: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
  },
  "attempt": 1,
  "started": "2026-10-21T16:24:02.179933+00:00",
  "versions": {
    "gpaw": "25.7.0",
    "ase": "3.29.0",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "host": "hostC",
    "arch": "x86_64",
    "mpi_ranks": 5,
    "dftd3": "1.4.0",
    "setup_paths": [
      "/home/user/miniforge3/envs/dft/lib/python3.11/site-packages/gpaw_data/setups"
    ]
  },
  "task_sha256": "d8e8a88a46c9c982d003097366facaee2e239918ff523b96c22d5026e2d9c5b3",
  "code_sha256": {
    "run_task.py": "7f2b0b6628caec55de04e09b5bcbd5b8a9870e80f905a885cdb7ab054b39e661",
    "da2p.py": "26d625bc16afafd2b330837306a2aa8b527ca8e62672ab932934a0459849ec50"
  },
  "origin": "from:prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "energy": -173.08897169353273,
  "fmax": 0.011946504221889172,
  "fmax_unconstrained": 0.011946504221889172,
  "scf_iterations_last": 42,
  "cr_positions": [
    [
      2.466971763116072,
      1.4243062413689906,
      10.439524815904258
    ]
  ],
  "cr_c_nearest12": [
    [
      2.830256058510238,
      2.830398827182056,
      2.830476080400862,
      2.830793877106393,
      2.83086192661423,
      2.83105497441345,
      3.7585068022746735,
      3.7586963113840564,
      3.7588041654285456,
      3.759243938326742,
      3.7593263474441847,
      3.759579170399197
    ]
  ],
  "cr_cn_2p4": [
    0
  ],
  "magmom_total": 5.751468486560041,
  "magmom_cr": [
    4.074156940099514
  ],
  "optimizer_steps": 0,
  "status": "static_done",
  "elapsed_s": 187.1342957019806,
  "peak_rss_GiB_rank0": 0.6297760009765625,
  "finished": "2026-10-21T16:27:09.315979+00:00"
}

==> anc/DA2_data/prod/runs_hostC/G_hostC_mono_hollow/task.json <==
{
  "id": "G_hostC_mono_hollow",
  "type": "static",
  "system": {
    "kind": "mono",
    "n": 3,
    "cr": [
      {
        "site": "hollow",
        "z": 2.1
      }
    ]
  },
  "magmom": 6.0,
  "calc": {
    "ecut": 450,
    "kpts": [
      4,
      4,
      1
    ],
    "smear": 0.1,
    "conv": {
      "energy": 1e-05,
      "density": 0.0001,
      "eigenstates": 1e-08,
      "forces": 0.005
    }
  },
  "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "_after": [
    "B2_mono_n3_hollow_z21_m6"
  ],
  "_queue": "queue_hostC.txt",
  "note": "platform gate on hostC: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_bridge_m0.json <==
{
 "id": "B1_AA_n3_bridge_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_bridge_m2.json <==
{
 "id": "B1_AA_n3_bridge_m2",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_bridge_m4.json <==
{
 "id": "B1_AA_n3_bridge_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_bridge_m6.json <==
{
 "id": "B1_AA_n3_bridge_m6",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_hollow_m0.json <==
{
 "id": "B1_AA_n3_hollow_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_hollow_m2.json <==
{
 "id": "B1_AA_n3_hollow_m2",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_hollow_m4.json <==
{
 "id": "B1_AA_n3_hollow_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_hollow_m6.json <==
{
 "id": "B1_AA_n3_hollow_m6",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_top_m0.json <==
{
 "id": "B1_AA_n3_top_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_top_m2.json <==
{
 "id": "B1_AA_n3_top_m2",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_top_m4.json <==
{
 "id": "B1_AA_n3_top_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AA_n3_top_m6.json <==
{
 "id": "B1_AA_n3_top_m6",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_bridge_m0.json <==
{
 "id": "B1_AB_n3_bridge_m0",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_bridge_m2.json <==
{
 "id": "B1_AB_n3_bridge_m2",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_bridge_m4.json <==
{
 "id": "B1_AB_n3_bridge_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_bridge_m6.json <==
{
 "id": "B1_AB_n3_bridge_m6",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_hollow_m0.json <==
{
 "id": "B1_AB_n3_hollow_m0",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_hollow_m2.json <==
{
 "id": "B1_AB_n3_hollow_m2",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_hollow_m4.json <==
{
 "id": "B1_AB_n3_hollow_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_hollow_m6.json <==
{
 "id": "B1_AB_n3_hollow_m6",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_topB_m0.json <==
{
 "id": "B1_AB_n3_topB_m0",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_topB_m2.json <==
{
 "id": "B1_AB_n3_topB_m2",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_topB_m4.json <==
{
 "id": "B1_AB_n3_topB_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_topB_m6.json <==
{
 "id": "B1_AB_n3_topB_m6",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_top_m0.json <==
{
 "id": "B1_AB_n3_top_m0",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_top_m2.json <==
{
 "id": "B1_AB_n3_top_m2",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_top_m4.json <==
{
 "id": "B1_AB_n3_top_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_AB_n3_top_m6.json <==
{
 "id": "B1_AB_n3_top_m6",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 gallery site/spin library (screening, 3x3, k4, 450 eV)"
}

==> anc/DA2_data/prod/tasks/B1/B1_atom_Cr_box14.json <==
{
 "id": "B1_atom_Cr_box14",
 "type": "static",
 "system": {
  "kind": "atom",
  "element": "Cr",
  "box": 14.0
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   1,
   1,
   1
  ],
  "smear": 0.01,
  "hund": true,
  "d3": true
 },
 "note": "isolated Cr atom reference (Hund 6 muB), same cutoff"
}

==> anc/DA2_data/prod/tasks/B1/B1_host_AA_n3.json <==
{
 "id": "B1_host_AA_n3",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.4,
  "cr": []
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine host reference (same cell/protocol)"
}

==> anc/DA2_data/prod/tasks/B1/B1_host_AB_n3.json <==
{
 "id": "B1_host_AB_n3",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.4,
  "cr": []
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine host reference (same cell/protocol)"
}

==> anc/DA2_data/prod/tasks/B1/B1_host_mono_n3.json <==
{
 "id": "B1_host_mono_n3",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "gap": 3.4,
  "cr": []
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine host reference (same cell/protocol)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_bridge_m0.json <==
{
 "id": "B1_mono_n3_bridge_m0",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "bridge",
    "z": 2.0
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_bridge_m2.json <==
{
 "id": "B1_mono_n3_bridge_m2",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "bridge",
    "z": 2.0
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_bridge_m4.json <==
{
 "id": "B1_mono_n3_bridge_m4",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "bridge",
    "z": 2.0
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_bridge_m6.json <==
{
 "id": "B1_mono_n3_bridge_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "bridge",
    "z": 2.0
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_hollow_m0.json <==
{
 "id": "B1_mono_n3_hollow_m0",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 1.7
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_hollow_m2.json <==
{
 "id": "B1_mono_n3_hollow_m2",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 1.7
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_hollow_m4.json <==
{
 "id": "B1_mono_n3_hollow_m4",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 1.7
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_hollow_m6.json <==
{
 "id": "B1_mono_n3_hollow_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 1.7
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_top_m0.json <==
{
 "id": "B1_mono_n3_top_m0",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "top",
    "z": 2.0
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_top_m2.json <==
{
 "id": "B1_mono_n3_top_m2",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "top",
    "z": 2.0
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_top_m4.json <==
{
 "id": "B1_mono_n3_top_m4",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "top",
    "z": 2.0
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B1/B1_mono_n3_top_m6.json <==
{
 "id": "B1_mono_n3_top_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "top",
    "z": 2.0
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "stage B1 monolayer surface library; smearing 0.10 eV for SCF stability (0.05 checked later)"
}

==> anc/DA2_data/prod/tasks/B2/B2_AA_n3_hollow2_m0.json <==
{
 "id": "B2_AA_n3_hollow2_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow2"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA far hollow (2*bridge - hollow), NEB final endpoint; energy must equal hollow within meV"
}

==> anc/DA2_data/prod/tasks/B2/B2_AA_n3_neb3.json <==
{
 "id": "B2_AA_n3_neb3",
 "type": "neb",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "AA gallery hollow->bridge->hollow CI-NEB (3 images); spin profile",
 "_after": [
  "B2_AA_n3_hollow2_m0"
 ],
 "neb": {
  "initial": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "final": "prod/runs/B2_AA_n3_hollow2_m0/final.traj",
  "nimages": 3,
  "image_magmom": [
   0.0,
   4.0,
   4.0,
   4.0,
   0.0
  ],
  "climb": true,
  "fmax": 0.05,
  "steps": 150,
  "maxstep": 0.1
 }
}

==> anc/DA2_data/prod/tasks/B2/B2_AA_n4_bridge_m4.json <==
{
 "id": "B2_AA_n4_bridge_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "4x4 check of AA bridge (saddle)"
}

==> anc/DA2_data/prod/tasks/B2/B2_AA_n4_hollow_m0.json <==
{
 "id": "B2_AA_n4_hollow_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "4x4 check of AA hollow"
}

==> anc/DA2_data/prod/tasks/B2/B2_AB_n3_mid_m2.json <==
{
 "id": "B2_AB_n3_mid_m2",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB mid, spin seed 2"
}

==> anc/DA2_data/prod/tasks/B2/B2_AB_n3_mid_m4.json <==
{
 "id": "B2_AB_n3_mid_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB saddle estimate: Cr lateral position fixed at the inversion centre between top and hollow"
}

==> anc/DA2_data/prod/tasks/B2/B2_AB_n3_neb3.json <==
{
 "id": "B2_AB_n3_neb3",
 "type": "neb",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "AB gallery top->mid->hollow CI-NEB (3 images); endpoints related by inversion",
 "_after": [
  "B1_AB_n3_hollow_m4"
 ],
 "neb": {
  "initial": "prod/runs/B1_AB_n3_top_m4/final.traj",
  "final": "prod/runs/B1_AB_n3_hollow_m4/final.traj",
  "nimages": 3,
  "image_magmom": [
   4.0,
   4.0,
   4.0,
   4.0,
   4.0
  ],
  "climb": true,
  "fmax": 0.05,
  "steps": 150,
  "maxstep": 0.1
 }
}

==> anc/DA2_data/prod/tasks/B2/B2_AB_n3_neb3_topB_top.json <==
{
 "id": "B2_AB_n3_neb3_topB_top",
 "type": "neb",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "AB gallery topB (minimum) -> top CI-NEB (3 images); sets the AB long-range barrier",
 "_after": [
  "B1_AB_n3_topB_m4",
  "B1_AB_n3_top_m4"
 ],
 "neb": {
  "initial": "prod/runs/B1_AB_n3_topB_m4/final.traj",
  "final": "prod/runs/B1_AB_n3_top_m4/final.traj",
  "nimages": 3,
  "image_magmom": [
   4.0,
   4.0,
   4.0,
   4.0,
   4.0
  ],
  "climb": true,
  "fmax": 0.05,
  "steps": 150,
  "maxstep": 0.1
 }
}

==> anc/DA2_data/prod/tasks/B2/B2_AB_n3_topB_m0.json <==
{
 "id": "B2_AB_n3_topB_m0",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB topB, spin seed 0"
}

==> anc/DA2_data/prod/tasks/B2/B2_AB_n3_topB_m6.json <==
{
 "id": "B2_AB_n3_topB_m6",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB topB, spin seed 6"
}

==> anc/DA2_data/prod/tasks/B2/B2_AB_n4_mid_m4.json <==
{
 "id": "B2_AB_n4_mid_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "4x4 check of AB saddle"
}

==> anc/DA2_data/prod/tasks/B2/B2_AB_n4_topB_m4.json <==
{
 "id": "B2_AB_n4_topB_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "4x4 check of AB topB minimum"
}

==> anc/DA2_data/prod/tasks/B2/B2_AB_n4_top_m4.json <==
{
 "id": "B2_AB_n4_top_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "4x4 check of AB minimum"
}

==> anc/DA2_data/prod/tasks/B2/B2_mono_n3_hollow2_z21_m6.json <==
{
 "id": "B2_mono_n3_hollow2_z21_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow2",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono far hollow, NEB final endpoint"
}

==> anc/DA2_data/prod/tasks/B2/B2_mono_n3_hollow_z21_m4.json <==
{
 "id": "B2_mono_n3_hollow_z21_m4",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)"
}

==> anc/DA2_data/prod/tasks/B2/B2_mono_n3_hollow_z21_m6.json <==
{
 "id": "B2_mono_n3_hollow_z21_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono hollow restarted at z=2.1 A (z=1.7 start failed SCF deterministically, B1_mono_n3_hollow_m4)"
}

==> anc/DA2_data/prod/tasks/B2/B2_mono_n3_neb3.json <==
{
 "id": "B2_mono_n3_neb3",
 "type": "neb",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "surface hollow->bridge->hollow CI-NEB (3 images)",
 "_after": [
  "B2_mono_n3_hollow_z21_m6",
  "B2_mono_n3_hollow2_z21_m6"
 ],
 "neb": {
  "initial": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "final": "prod/runs/B2_mono_n3_hollow2_z21_m6/final.traj",
  "nimages": 3,
  "image_magmom": [
   6.0,
   6.0,
   6.0,
   6.0,
   6.0
  ],
  "climb": true,
  "fmax": 0.05,
  "steps": 150,
  "maxstep": 0.1
 }
}

==> anc/DA2_data/prod/tasks/B3/B3_AB_n3_mid2_free_m4.json <==
{
 "id": "B3_AB_n3_mid2_free_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid2",
    "dxy": [
     -0.04,
     0.06
    ]
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB mid2 (C3 image of mid about top) free relaxation from a displaced start; NEB final endpoint",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/B3_AB_n3_mid_free_m4.json <==
{
 "id": "B3_AB_n3_mid_free_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "dxy": [
     0.06,
     0.04
    ]
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB mid stability: free relaxation from mid displaced by (0.06, 0.04) A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/B3_AB_n3_neb_mid_mid2.json <==
{
 "id": "B3_AB_n3_neb_mid_mid2",
 "type": "neb",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid"
   }
  ]
 },
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "AB long-range hop mid -> mid2 about a top atom, CI-NEB (3 images)",
 "_after": [
  "B3_AB_n3_mid_free_m4",
  "B3_AB_n3_mid2_free_m4"
 ],
 "neb": {
  "initial": "prod/runs/B3_AB_n3_mid_free_m4/final.traj",
  "final": "prod/runs/B3_AB_n3_mid2_free_m4/final.traj",
  "nimages": 3,
  "image_magmom": [
   4.0,
   4.0,
   4.0,
   4.0,
   4.0
  ],
  "climb": true,
  "fmax": 0.05,
  "steps": 150,
  "maxstep": 0.1
 },
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/B3/C3_AA_n3_rand0_m4.json <==
{
 "id": "C3_AA_n3_rand0_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "cr": [
   {
    "xy": [
     4.8074,
     3.5634
    ]
   }
  ],
  "gap": 3.6
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #0)",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/C3_AA_n3_rand1_m4.json <==
{
 "id": "C3_AA_n3_rand1_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "cr": [
   {
    "xy": [
     5.2622,
     2.8727
    ]
   }
  ],
  "gap": 3.6
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #1)",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/C3_AA_n3_rand2_m4.json <==
{
 "id": "C3_AA_n3_rand2_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "cr": [
   {
    "xy": [
     5.5513,
     3.9496
    ]
   }
  ],
  "gap": 3.6
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #2)",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/C3_AB_n3_rand0_m4.json <==
{
 "id": "C3_AB_n3_rand0_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "cr": [
   {
    "xy": [
     6.2726,
     2.3775
    ]
   }
  ],
  "gap": 3.6
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #0)",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/C3_AB_n3_rand1_m4.json <==
{
 "id": "C3_AB_n3_rand1_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "cr": [
   {
    "xy": [
     5.7045,
     2.6876
    ]
   }
  ],
  "gap": 3.6
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #1)",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/C3_AB_n3_rand2_m4.json <==
{
 "id": "C3_AB_n3_rand2_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "cr": [
   {
    "xy": [
     7.5546,
     4.2811
    ]
   }
  ],
  "gap": 3.6
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #2)",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/C3_AB_n3_rand3_m4.json <==
{
 "id": "C3_AB_n3_rand3_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "cr": [
   {
    "xy": [
     6.3271,
     3.8527
    ]
   }
  ],
  "gap": 3.6
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #3)",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/C3_mono_n3_rand0_m6.json <==
{
 "id": "C3_mono_n3_rand0_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "xy": [
     6.078,
     4.0403
    ],
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #0)",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/C3_mono_n3_rand1_m6.json <==
{
 "id": "C3_mono_n3_rand1_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "xy": [
     5.1593,
     2.7915
    ],
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #1)",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3/C3_mono_n3_rand2_m6.json <==
{
 "id": "C3_mono_n3_rand2_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "xy": [
     4.4882,
     2.5031
    ],
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "counterexample search: free relaxation from a random lateral start (numpy seed 2026, #2)",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/B3b/B3_AA_n3_neb3g.json <==
{
 "id": "B3_AA_n3_neb3g",
 "type": "neb",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "AA hollow -> hollow2 CI-NEB; initial band through the relaxed bridge geometry (prod/guess)",
 "_after": [
  "B1_AA_n3_hollow_m4",
  "B2_AA_n3_hollow2_m0",
  "B1_AA_n3_bridge_m4"
 ],
 "neb": {
  "initial": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
  "final": "prod/runs/B2_AA_n3_hollow2_m0/final.traj",
  "nimages": 3,
  "image_magmom": [
   0.0,
   4.0,
   4.0,
   4.0,
   0.0
  ],
  "climb": true,
  "fmax": 0.05,
  "steps": 150,
  "maxstep": 0.1,
  "guess": "prod/guess/AA_n3_hollow_bridge_hollow2.traj"
 },
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/B3b/B3_AA_n3_neb3g_img1_s0.json <==
{
 "id": "B3_AA_n3_neb3g_img1_s0",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/guess/AA_n3_neb3g_img1_start.traj",
 "note": "spin-branch check: initial image 1 of B3_AA_n3_neb3g (linear hollow-bridge midpoint) from seed 0; the NEB has it at M=4.25"
}

==> anc/DA2_data/prod/tasks/B3b/B3_AB_n3_mid2_fix_m4.json <==
{
 "id": "B3_AB_n3_mid2_fix_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid2",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB mid2 (C3 image of mid about a top atom), Cr xy fixed; equivalence check against B2 mid",
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/B3b/B3_AB_n3_mid2_shift_m4.json <==
{
 "id": "B3_AB_n3_mid2_shift_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid2"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB mid2 stability: relaxed mid2 with Cr displaced by (-0.04, 0.06) A, all free; NEB endpoint",
 "from": "prod/runs/B3_AB_n3_mid2_fix_m4/final.traj",
 "cr_shift": [
  -0.04,
  0.06,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "B3_AB_n3_mid2_fix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3b/B3_AB_n3_mid_shift_m4.json <==
{
 "id": "B3_AB_n3_mid_shift_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB mid stability: relaxed constrained mid (B2) with Cr displaced by (0.06, 0.04) A, all free",
 "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
 "cr_shift": [
  0.06,
  0.04,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "B2_AB_n3_mid_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3b/B3_AB_n3_neb_mid_mid2b.json <==
{
 "id": "B3_AB_n3_neb_mid_mid2b",
 "type": "neb",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid"
   }
  ]
 },
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "AB long-range hop mid -> mid2 about a top atom, CI-NEB (3 images); released only after both endpoints are checked",
 "_after": [
  "B3_AB_n3_mid_shift_m4",
  "B3_AB_n3_mid2_shift_m4"
 ],
 "neb": {
  "initial": "prod/runs/B3_AB_n3_mid_shift_m4/final.traj",
  "final": "prod/runs/B3_AB_n3_mid2_shift_m4/final.traj",
  "nimages": 3,
  "image_magmom": [
   4.0,
   4.0,
   4.0,
   4.0,
   4.0
  ],
  "climb": true,
  "fmax": 0.05,
  "steps": 150,
  "maxstep": 0.1
 },
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/B3b/B3_mono_n3_hollow_z17_fm2.json <==
{
 "id": "B3_mono_n3_hollow_z17_fm2",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 1.7
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono low-spin check: start z=1.7 A, total moment fixed at 2 muB",
 "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/tasks/B3b/B3_mono_n3_hollow_z17_fm4.json <==
{
 "id": "B3_mono_n3_hollow_z17_fm4",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 1.7
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono low-spin check: start z=1.7 A, total moment fixed at 4 muB",
 "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/tasks/B3b/B3_mono_n3_hollow_z17_rel2.json <==
{
 "id": "B3_mono_n3_hollow_z17_rel2",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 1.7
   }
  ]
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono low-spin check: moment released from B3_mono_n3_hollow_z17_fm2",
 "from": "prod/runs/B3_mono_n3_hollow_z17_fm2/final.traj",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B3_mono_n3_hollow_z17_fm2"
 ]
}

==> anc/DA2_data/prod/tasks/B3b/B3_mono_n3_hollow_z17_rel4.json <==
{
 "id": "B3_mono_n3_hollow_z17_rel4",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 1.7
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono low-spin check: moment released from B3_mono_n3_hollow_z17_fm4",
 "from": "prod/runs/B3_mono_n3_hollow_z17_fm4/final.traj",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B3_mono_n3_hollow_z17_fm4"
 ]
}

==> anc/DA2_data/prod/tasks/B3b/B3_mono_n3_neb3g.json <==
{
 "id": "B3_mono_n3_neb3g",
 "type": "neb",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "mono hollow -> hollow2 CI-NEB; initial band through the relaxed bridge geometry (prod/guess)",
 "_after": [
  "B2_mono_n3_hollow_z21_m6",
  "B2_mono_n3_hollow2_z21_m6",
  "B1_mono_n3_bridge_m4"
 ],
 "neb": {
  "initial": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "final": "prod/runs/B2_mono_n3_hollow2_z21_m6/final.traj",
  "nimages": 3,
  "image_magmom": [
   6.0,
   6.0,
   6.0,
   6.0,
   6.0
  ],
  "climb": true,
  "fmax": 0.05,
  "steps": 150,
  "maxstep": 0.1,
  "guess": "prod/guess/mono_n3_hollow_bridge_hollow2.traj"
 },
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/B3c/B3_AA_n3_scan_f20_M0.json <==
{
 "id": "B3_AA_n3_scan_f20_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA hollow->bridge scan, f=0.2: M=0 branch (fixed total moment), from the relaxed hollow",
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "cr_shift": [
  -0.12335,
  0.21112,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3c/B3_AA_n3_scan_f20_mag.json <==
{
 "id": "B3_AA_n3_scan_f20_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4), from the relaxed bridge",
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "cr_shift": [
  0.4934,
  -0.84448,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3c/B3_AA_n3_scan_f35_M0.json <==
{
 "id": "B3_AA_n3_scan_f35_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA hollow->bridge scan, f=0.35: M=0 branch (fixed total moment), from the relaxed hollow",
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "cr_shift": [
  -0.21586,
  0.36946,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3c/B3_AA_n3_scan_f35_mag.json <==
{
 "id": "B3_AA_n3_scan_f35_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA hollow->bridge scan, f=0.35: magnetic branch (free moment, seed 4), from the relaxed bridge",
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "cr_shift": [
  0.40089,
  -0.68614,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3c/B3_AA_n3_scan_f50_M0.json <==
{
 "id": "B3_AA_n3_scan_f50_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA hollow->bridge scan, f=0.5: M=0 branch (fixed total moment), from the relaxed hollow",
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "cr_shift": [
  -0.30838,
  0.5278,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3c/B3_AA_n3_scan_f50_mag.json <==
{
 "id": "B3_AA_n3_scan_f50_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA hollow->bridge scan, f=0.5: magnetic branch (free moment, seed 4), from the relaxed bridge",
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "cr_shift": [
  0.30838,
  -0.5278,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3c/B3_AA_n3_scan_f65_M0.json <==
{
 "id": "B3_AA_n3_scan_f65_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA hollow->bridge scan, f=0.65: M=0 branch (fixed total moment), from the relaxed hollow",
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "cr_shift": [
  -0.40089,
  0.68614,
  0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3c/B3_AA_n3_scan_f65_mag.json <==
{
 "id": "B3_AA_n3_scan_f65_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA hollow->bridge scan, f=0.65: magnetic branch (free moment, seed 4), from the relaxed bridge",
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "cr_shift": [
  0.21586,
  -0.36946,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3c/B3_AA_n3_scan_f80_M0.json <==
{
 "id": "B3_AA_n3_scan_f80_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA hollow->bridge scan, f=0.8: M=0 branch (fixed total moment), from the relaxed hollow",
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "cr_shift": [
  -0.4934,
  0.84448,
  0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3c/B3_AA_n3_scan_f80_mag.json <==
{
 "id": "B3_AA_n3_scan_f80_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA hollow->bridge scan, f=0.8: magnetic branch (free moment, seed 4), from the relaxed bridge",
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "cr_shift": [
  0.12335,
  -0.21112,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3d/B3_AB_n3_mid_M0fix.json <==
{
 "id": "B3_AB_n3_mid_M0fix",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB mid, total moment fixed at 0 (nonmagnetic branch; spin-seed completion)"
}

==> anc/DA2_data/prod/tasks/B3d/B3_AB_n3_mid_m6.json <==
{
 "id": "B3_AB_n3_mid_m6",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB mid, seed 6 (spin-seed completion)"
}

==> anc/DA2_data/prod/tasks/B3e/B3_AA_n4pin_scan_f20_M0.json <==
{
 "id": "B3_AA_n4pin_scan_f20_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
 "from": "prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
 "cr_shift": [
  -0.24888,
  -6e-05,
  0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_AA_n4_hollow_pin_m0"
 ]
}

==> anc/DA2_data/prod/tasks/B3e/B3_AA_n4pin_scan_f20_mag.json <==
{
 "id": "B3_AA_n4pin_scan_f20_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
 "cr_shift": [
  0.99552,
  0.00026,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_AA_n4_bridge_pin_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3e/B3_AA_n4pin_scan_f35_M0.json <==
{
 "id": "B3_AA_n4pin_scan_f35_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned hollow->bridge scan, f=0.35: M=0 branch (fixed total moment)",
 "from": "prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
 "cr_shift": [
  -0.43554,
  -0.00011,
  0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_AA_n4_hollow_pin_m0"
 ]
}

==> anc/DA2_data/prod/tasks/B3e/B3_AA_n4pin_scan_f35_mag.json <==
{
 "id": "B3_AA_n4pin_scan_f35_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned hollow->bridge scan, f=0.35: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
 "cr_shift": [
  0.80886,
  0.00021,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_AA_n4_bridge_pin_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3e/B3_AA_n4pin_scan_f50_mag.json <==
{
 "id": "B3_AA_n4pin_scan_f50_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned hollow->bridge scan, f=0.5: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
 "cr_shift": [
  0.6222,
  0.00016,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_AA_n4_bridge_pin_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3f/B3_AA_n5pin_scan_f20_M0.json <==
{
 "id": "B3_AA_n5pin_scan_f20_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 pinned hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
 "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
 "cr_shift": [
  -0.12592,
  -0.21435,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_hollow_pin_m0"
 ]
}

==> anc/DA2_data/prod/tasks/B3f/B3_AA_n5pin_scan_f20_mag.json <==
{
 "id": "B3_AA_n5pin_scan_f20_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 pinned hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
 "cr_shift": [
  0.50366,
  0.85739,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_bridge_pinfix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3f/B3_AA_n5pin_scan_f25_M0.json <==
{
 "id": "B3_AA_n5pin_scan_f25_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 pinned hollow->bridge scan, f=0.25: M=0 branch (fixed total moment)",
 "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
 "cr_shift": [
  -0.15739,
  -0.26794,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_hollow_pin_m0"
 ]
}

==> anc/DA2_data/prod/tasks/B3f/B3_AA_n5pin_scan_f25_mag.json <==
{
 "id": "B3_AA_n5pin_scan_f25_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 pinned hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
 "cr_shift": [
  0.47218,
  0.80381,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_bridge_pinfix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3f/B3_AA_n5pin_scan_f30_mag.json <==
{
 "id": "B3_AA_n5pin_scan_f30_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 pinned hollow->bridge scan, f=0.3: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n5_bridge_pinfix_m4/final.traj",
 "cr_shift": [
  0.44071,
  0.75022,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_bridge_pinfix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/B3g/B3_AA_n4pin_scan_f20_hm.json <==
{
 "id": "B3_AA_n4pin_scan_f20_hm",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 5.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned scan, f=0.2: high-moment magnetic substate, from the relaxed f=0.35 magnetic point",
 "from": "prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
 "cr_shift": [
  0.18666,
  5e-05,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "B3_AA_n4pin_scan_f35_mag"
 ]
}

==> anc/DA2_data/prod/tasks/B3g/B3_AA_n4pin_scan_f25_hm.json <==
{
 "id": "B3_AA_n4pin_scan_f25_hm",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 5.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned scan, f=0.25: high-moment magnetic substate, from the relaxed f=0.35 magnetic point",
 "from": "prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
 "cr_shift": [
  0.12444,
  3e-05,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "B3_AA_n4pin_scan_f35_mag"
 ]
}

==> anc/DA2_data/prod/tasks/B3g/B3_AA_n4pin_scan_f30_hm.json <==
{
 "id": "B3_AA_n4pin_scan_f30_hm",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 5.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned scan, f=0.3: high-moment magnetic substate, from the relaxed f=0.35 magnetic point",
 "from": "prod/runs/B3_AA_n4pin_scan_f35_mag/final.traj",
 "cr_shift": [
  0.06222,
  2e-05,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "B3_AA_n4pin_scan_f35_mag"
 ]
}

==> anc/DA2_data/prod/tasks/B3h/B3_mono_n3_offhollow_m6.json <==
{
 "id": "B3_mono_n3_offhollow_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "monolayer: free relaxation from image 1 of B3_mono_n3_neb3g (off-hollow, 8.9 meV below the hollow)",
 "from": "prod/guess/mono_n3_neb3g_img1.traj"
}

==> anc/DA2_data/prod/tasks/B3i/B3_mono_n3_offhollow_perp_m6.json <==
{
 "id": "B3_mono_n3_offhollow_perp_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "monolayer: free relaxation from image 1 of B3_mono_n3_neb3g, Cr displaced 0.05 A off the mirror line",
 "from": "prod/guess/mono_n3_neb3g_img1.traj",
 "cr_shift": [
  0.0433,
  0.025,
  0.0
 ]
}

==> anc/DA2_data/prod/tasks/B3j/B3_AA_n5pin_scan_f10_M0.json <==
{
 "id": "B3_AA_n5pin_scan_f10_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 pinned hollow->bridge scan, f=0.1: M=0 branch (fixed total moment)",
 "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
 "cr_shift": [
  -0.06296,
  -0.10717,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_hollow_pin_m0"
 ]
}

==> anc/DA2_data/prod/tasks/B3j/B3_AA_n5pin_scan_f10_mag.json <==
{
 "id": "B3_AA_n5pin_scan_f10_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 pinned scan, f=0.1: magnetic branch (free moment, seed 4), from the relaxed f=0.2 magnetic point",
 "from": "prod/runs/B3_AA_n5pin_scan_f20_mag/final.traj",
 "cr_shift": [
  0.06296,
  0.10717,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "B3_AA_n5pin_scan_f20_mag"
 ]
}

==> anc/DA2_data/prod/tasks/B3j/B3_AA_n5pin_scan_f15_M0.json <==
{
 "id": "B3_AA_n5pin_scan_f15_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 pinned hollow->bridge scan, f=0.15: M=0 branch (fixed total moment)",
 "from": "prod/runs/C2_AA_n5_hollow_pin_m0/final.traj",
 "cr_shift": [
  -0.09444,
  -0.16076,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_hollow_pin_m0"
 ]
}

==> anc/DA2_data/prod/tasks/B3j/B3_AA_n5pin_scan_f15_mag.json <==
{
 "id": "B3_AA_n5pin_scan_f15_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 pinned scan, f=0.15: magnetic branch (free moment, seed 4), from the relaxed f=0.2 magnetic point",
 "from": "prod/runs/B3_AA_n5pin_scan_f20_mag/final.traj",
 "cr_shift": [
  0.03148,
  0.05359,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "B3_AA_n5pin_scan_f20_mag"
 ]
}

==> anc/DA2_data/prod/tasks/C1/C1_AA_n3_bridge_m4_e550.json <==
{
 "id": "C1_AA_n3_bridge_m4_e550",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 550,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ],
 "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AA_n3_bridge_m4_k6.json <==
{
 "id": "C1_AA_n3_bridge_m4_k6",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ],
 "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AA_n3_bridge_m4_noD3.json <==
{
 "id": "C1_AA_n3_bridge_m4_noD3",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "d3": false
 },
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ],
 "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AA_n3_hollow_m4_e550.json <==
{
 "id": "C1_AA_n3_hollow_m4_e550",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 550,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ],
 "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AA_n3_hollow_m4_k6.json <==
{
 "id": "C1_AA_n3_hollow_m4_k6",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ],
 "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AA_n3_hollow_m4_noD3.json <==
{
 "id": "C1_AA_n3_hollow_m4_noD3",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "d3": false
 },
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ],
 "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AB_n3_mid_m4_e550.json <==
{
 "id": "C1_AB_n3_mid_m4_e550",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 550,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
 "_after": [
  "B2_AB_n3_mid_m4"
 ],
 "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B2_AB_n3_mid_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AB_n3_mid_m4_k6.json <==
{
 "id": "C1_AB_n3_mid_m4_k6",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
 "_after": [
  "B2_AB_n3_mid_m4"
 ],
 "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B2_AB_n3_mid_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AB_n3_mid_m4_noD3.json <==
{
 "id": "C1_AB_n3_mid_m4_noD3",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "d3": false
 },
 "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
 "_after": [
  "B2_AB_n3_mid_m4"
 ],
 "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B2_AB_n3_mid_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AB_n3_topB_m4_e550.json <==
{
 "id": "C1_AB_n3_topB_m4_e550",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 550,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
 "_after": [
  "B1_AB_n3_topB_m4"
 ],
 "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AB_n3_topB_m4_k6.json <==
{
 "id": "C1_AB_n3_topB_m4_k6",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
 "_after": [
  "B1_AB_n3_topB_m4"
 ],
 "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AB_n3_topB_m4_noD3.json <==
{
 "id": "C1_AB_n3_topB_m4_noD3",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "d3": false
 },
 "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
 "_after": [
  "B1_AB_n3_topB_m4"
 ],
 "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AB_n3_top_m4_e550.json <==
{
 "id": "C1_AB_n3_top_m4_e550",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 550,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AB_n3_top_m4/final.traj",
 "_after": [
  "B1_AB_n3_top_m4"
 ],
 "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_AB_n3_top_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AB_n3_top_m4_k6.json <==
{
 "id": "C1_AB_n3_top_m4_k6",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AB_n3_top_m4/final.traj",
 "_after": [
  "B1_AB_n3_top_m4"
 ],
 "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_AB_n3_top_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_AB_n3_top_m4_noD3.json <==
{
 "id": "C1_AB_n3_top_m4_noD3",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "d3": false
 },
 "from": "prod/runs/B1_AB_n3_top_m4/final.traj",
 "_after": [
  "B1_AB_n3_top_m4"
 ],
 "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_AB_n3_top_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_host_AA_n4.json <==
{
 "id": "C1_host_AA_n4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.4,
  "cr": []
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine 4x4 host reference"
}

==> anc/DA2_data/prod/tasks/C1/C1_host_AB_n4.json <==
{
 "id": "C1_host_AB_n4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.4,
  "cr": []
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine 4x4 host reference"
}

==> anc/DA2_data/prod/tasks/C1/C1_host_mono_n3_s010.json <==
{
 "id": "C1_host_mono_n3_s010",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": []
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_host_mono_n3/final.traj",
 "_after": [
  "B1_host_mono_n3"
 ],
 "note": "mono host at the smearing used for mono+Cr (0.10 eV), for consistent binding energies"
}

==> anc/DA2_data/prod/tasks/C1/C1_host_mono_n4.json <==
{
 "id": "C1_host_mono_n4",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 4,
  "gap": 3.4,
  "cr": []
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine 4x4 host reference"
}

==> anc/DA2_data/prod/tasks/C1/C1_mono_n3_bridge_m4_e550.json <==
{
 "id": "C1_mono_n3_bridge_m4_e550",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "bridge",
    "z": 2.0
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 550,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
 "_after": [
  "B1_mono_n3_bridge_m4"
 ],
 "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B1_mono_n3_bridge_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_mono_n3_bridge_m4_k6.json <==
{
 "id": "C1_mono_n3_bridge_m4_k6",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "bridge",
    "z": 2.0
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
 "_after": [
  "B1_mono_n3_bridge_m4"
 ],
 "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B1_mono_n3_bridge_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_mono_n3_bridge_m4_noD3.json <==
{
 "id": "C1_mono_n3_bridge_m4_noD3",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "bridge",
    "z": 2.0
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "d3": false
 },
 "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
 "_after": [
  "B1_mono_n3_bridge_m4"
 ],
 "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B1_mono_n3_bridge_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_mono_n3_bridge_m4_s005.json <==
{
 "id": "C1_mono_n3_bridge_m4_s005",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "bridge",
    "z": 2.0
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj",
 "_after": [
  "B1_mono_n3_bridge_m4"
 ],
 "note": "stage C1 smearing 0.05 check at the relaxed geometry of B1_mono_n3_bridge_m4"
}

==> anc/DA2_data/prod/tasks/C1/C1_mono_n3_hollow_z21_m6_e550.json <==
{
 "id": "C1_mono_n3_hollow_z21_m6_e550",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 550,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
 "_after": [
  "B2_mono_n3_hollow_z21_m6"
 ],
 "note": "stage C1 fixed-geometry e550 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/tasks/C1/C1_mono_n3_hollow_z21_m6_k6.json <==
{
 "id": "C1_mono_n3_hollow_z21_m6_k6",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
 "_after": [
  "B2_mono_n3_hollow_z21_m6"
 ],
 "note": "stage C1 fixed-geometry k6 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/tasks/C1/C1_mono_n3_hollow_z21_m6_noD3.json <==
{
 "id": "C1_mono_n3_hollow_z21_m6_noD3",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "d3": false
 },
 "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
 "_after": [
  "B2_mono_n3_hollow_z21_m6"
 ],
 "note": "stage C1 fixed-geometry noD3 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/tasks/C1/C1_mono_n3_hollow_z21_m6_s005.json <==
{
 "id": "C1_mono_n3_hollow_z21_m6_s005",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
 "_after": [
  "B2_mono_n3_hollow_z21_m6"
 ],
 "note": "stage C1 smearing 0.05 check at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/tasks/C1b/C1_AB_n3_nebimg0_k6.json <==
{
 "id": "C1_AB_n3_nebimg0_k6",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "C1b: static of image 0 of B3_AB_n3_neb_mid_mid2b (k6)",
 "from": "prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
 "_class": "G"
}

==> anc/DA2_data/prod/tasks/C1b/C1_AB_n3_nebimg0_noD3.json <==
{
 "id": "C1_AB_n3_nebimg0_noD3",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "d3": false
 },
 "note": "C1b: static of image 0 of B3_AB_n3_neb_mid_mid2b (noD3)",
 "from": "prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
 "_class": "G"
}

==> anc/DA2_data/prod/tasks/C1b/C1_AB_n3_nebimg0_ref.json <==
{
 "id": "C1_AB_n3_nebimg0_ref",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "C1b: static of image 0 of B3_AB_n3_neb_mid_mid2b (ref)",
 "from": "prod/guess/AB_n3_neb_mid_mid2b_img0.traj",
 "_class": "G"
}

==> anc/DA2_data/prod/tasks/C1b/C1_AB_n3_nebimg2_k6.json <==
{
 "id": "C1_AB_n3_nebimg2_k6",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "C1b: static of image 2 of B3_AB_n3_neb_mid_mid2b (k6)",
 "from": "prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
 "_class": "G"
}

==> anc/DA2_data/prod/tasks/C1b/C1_AB_n3_nebimg2_noD3.json <==
{
 "id": "C1_AB_n3_nebimg2_noD3",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "d3": false
 },
 "note": "C1b: static of image 2 of B3_AB_n3_neb_mid_mid2b (noD3)",
 "from": "prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
 "_class": "G"
}

==> anc/DA2_data/prod/tasks/C1b/C1_AB_n3_nebimg2_ref.json <==
{
 "id": "C1_AB_n3_nebimg2_ref",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "C1b: static of image 2 of B3_AB_n3_neb_mid_mid2b (ref)",
 "from": "prod/guess/AB_n3_neb_mid_mid2b_img2.traj",
 "_class": "G"
}

==> anc/DA2_data/prod/tasks/C2/C2_AA_n4_bridge_pin_m4.json <==
{
 "id": "C2_AA_n4_bridge_pin_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge"
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.57 A beyond r=4.5 A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AA_n4_hollow_pin_m0.json <==
{
 "id": "C2_AA_n4_hollow_pin_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow"
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.57 A beyond r=4.5 A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AA_n5_bridge_free_m4.json <==
{
 "id": "C2_AA_n5_bridge_free_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 5x5, far-field spacing free",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AA_n5_bridge_pin_m4.json <==
{
 "id": "C2_AA_n5_bridge_pin_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge"
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 5x5, far-field spacing pinned at 3.57 A beyond r=5.0 A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AA_n5_hollow_free_m0.json <==
{
 "id": "C2_AA_n5_hollow_free_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 5x5, far-field spacing free",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AA_n5_hollow_pin_m0.json <==
{
 "id": "C2_AA_n5_hollow_pin_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow"
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 5x5, far-field spacing pinned at 3.57 A beyond r=5.0 A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AB_n4_mid_pin_m4.json <==
{
 "id": "C2_AB_n4_mid_pin_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.4,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AB_n4_topB_pin_m4.json <==
{
 "id": "C2_AB_n4_topB_pin_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.4,
  "cr": [
   {
    "site": "topB"
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AB_n4_top_pin_m4.json <==
{
 "id": "C2_AB_n4_top_pin_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.4,
  "cr": [
   {
    "site": "top"
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AB_n5_mid_free_m4.json <==
{
 "id": "C2_AB_n5_mid_free_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 5x5, far-field spacing free",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AB_n5_mid_pin_m4.json <==
{
 "id": "C2_AB_n5_mid_pin_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 5x5, far-field spacing pinned at 3.4 A beyond r=5.0 A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AB_n5_topB_free_m4.json <==
{
 "id": "C2_AB_n5_topB_free_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 5x5, far-field spacing free",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AB_n5_topB_pin_m4.json <==
{
 "id": "C2_AB_n5_topB_pin_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [
   {
    "site": "topB"
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 5x5, far-field spacing pinned at 3.4 A beyond r=5.0 A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AB_n5_top_free_m4.json <==
{
 "id": "C2_AB_n5_top_free_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 5x5, far-field spacing free",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_AB_n5_top_pin_m4.json <==
{
 "id": "C2_AB_n5_top_pin_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [
   {
    "site": "top"
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket: 5x5, far-field spacing pinned at 3.4 A beyond r=5.0 A",
 "_queue": "queue_hostC.txt",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_U3_AA_bridge_m4.json <==
{
 "id": "C2_U3_AA_bridge_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AA_n3_bridge_m4",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AA_n3_bridge_m4",
  "G_hostB_AA_hollow",
  "G_hostB_AA_bridge",
  "G_hostB_AB_topB",
  "G_hostB_mono_hollow"
 ],
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2/C2_U3_AA_hollow_m0.json <==
{
 "id": "C2_U3_AA_hollow_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AA_n3_hollow_m4",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AA_n3_hollow_m4",
  "G_hostB_AA_hollow",
  "G_hostB_AA_bridge",
  "G_hostB_AB_topB",
  "G_hostB_mono_hollow"
 ],
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2/C2_U3_AA_hollow_m4.json <==
{
 "id": "C2_U3_AA_hollow_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AA_n3_hollow_m4",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AA_n3_hollow_m4",
  "G_hostB_AA_hollow",
  "G_hostB_AA_bridge",
  "G_hostB_AB_topB",
  "G_hostB_mono_hollow"
 ],
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2/C2_U3_AB_topB_m4.json <==
{
 "id": "C2_U3_AB_topB_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AB_n3_topB_m4",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AB_n3_topB_m4",
  "G_hostB_AA_hollow",
  "G_hostB_AA_bridge",
  "G_hostB_AB_topB",
  "G_hostB_mono_hollow"
 ],
 "from": "prod/runs/B1_AB_n3_topB_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2/C2_U3_AB_top_m4.json <==
{
 "id": "C2_U3_AB_top_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AB_n3_top_m4",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AB_n3_top_m4",
  "G_hostB_AA_hollow",
  "G_hostB_AA_bridge",
  "G_hostB_AB_topB",
  "G_hostB_mono_hollow"
 ],
 "from": "prod/runs/B1_AB_n3_top_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2/C2_U3_mono_bridge_m6.json <==
{
 "id": "C2_U3_mono_bridge_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "bridge",
    "z": 2.0
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_mono_n3_bridge_m4",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_mono_n3_bridge_m4",
  "G_hostB_AA_hollow",
  "G_hostB_AA_bridge",
  "G_hostB_AB_topB",
  "G_hostB_mono_hollow"
 ],
 "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2/C2_U3_mono_hollow_m6.json <==
{
 "id": "C2_U3_mono_hollow_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B2_mono_n3_hollow_z21_m6",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B2_mono_n3_hollow_z21_m6",
  "G_hostB_AA_hollow",
  "G_hostB_AA_bridge",
  "G_hostB_AB_topB",
  "G_hostB_mono_hollow"
 ],
 "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj"
}

==> anc/DA2_data/prod/tasks/C2/C2_host_AA_n4_pin.json <==
{
 "id": "C2_host_AA_n4_pin",
 "type": "relax",
 "_queue": "queue_hostC.txt",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [],
  "pin_z_radius": 4.5
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine host reference for the C2 family",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_host_AA_n5.json <==
{
 "id": "C2_host_AA_n5",
 "type": "relax",
 "_queue": "queue_hostC.txt",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": []
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine host reference for the C2 family",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_host_AA_n5_pin.json <==
{
 "id": "C2_host_AA_n5_pin",
 "type": "relax",
 "_queue": "queue_hostC.txt",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [],
  "pin_z_radius": 5.0
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine host reference for the C2 family",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_host_AB_n4_pin.json <==
{
 "id": "C2_host_AB_n4_pin",
 "type": "relax",
 "_queue": "queue_hostC.txt",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.4,
  "cr": [],
  "pin_z_radius": 4.5
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine host reference for the C2 family",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_host_AB_n5.json <==
{
 "id": "C2_host_AB_n5",
 "type": "relax",
 "_queue": "queue_hostC.txt",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": []
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine host reference for the C2 family",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2/C2_host_AB_n5_pin.json <==
{
 "id": "C2_host_AB_n5_pin",
 "type": "relax",
 "_queue": "queue_hostC.txt",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [],
  "pin_z_radius": 5.0
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "pristine host reference for the C2 family",
 "_after": [
  "G_hostC_AA_hollow",
  "G_hostC_AA_bridge",
  "G_hostC_AB_topB",
  "G_hostC_mono_hollow"
 ]
}

==> anc/DA2_data/prod/tasks/C2b/C2_U3_AB_mid_m4.json <==
{
 "id": "C2_U3_AB_mid_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B2_AB_n3_mid_m4 (Cr xy fixed)",
 "from": "prod/runs/B2_AB_n3_mid_m4/final.traj",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B2_AB_n3_mid_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2c/C2_mono_n4_bridge_m6.json <==
{
 "id": "C2_mono_n4_bridge_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 4,
  "cr": [
   {
    "site": "bridge",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 4x4 bridge (size check of the surface barrier)",
 "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/tasks/C2c/C2_mono_n4_hollow_m6.json <==
{
 "id": "C2_mono_n4_hollow_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 4,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 4x4 hollow (size check of the surface barrier)",
 "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/tasks/C2d/B2_AA_n4_bridge_fix_m4.json <==
{
 "id": "B2_AA_n4_bridge_fix_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "4x4 AA bridge, Cr xy held (B2_AA_n4_bridge_m4 slid 0.84 A off the site)"
}

==> anc/DA2_data/prod/tasks/C2d/B3_AA_n4pin_scan_f25_M0.json <==
{
 "id": "B3_AA_n4pin_scan_f25_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned hollow->bridge scan, f=0.25: M=0 branch (fixed total moment)",
 "from": "prod/runs/C2_AA_n4_hollow_pin_m0/final.traj",
 "cr_shift": [
  -0.3111,
  -8e-05,
  0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_AA_n4_hollow_pin_m0"
 ]
}

==> anc/DA2_data/prod/tasks/C2d/B3_AA_n4pin_scan_f25_M2.json <==
{
 "id": "B3_AA_n4pin_scan_f25_M2",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned hollow->bridge scan, f=0.25: intermediate branch (total moment fixed at 2)",
 "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
 "cr_shift": [
  0.9333,
  0.00024,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_AA_n4_bridge_pin_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2d/B3_AA_n4pin_scan_f25_mag.json <==
{
 "id": "B3_AA_n4pin_scan_f25_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
 "cr_shift": [
  0.9333,
  0.00024,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_AA_n4_bridge_pin_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2d/B3_AA_n4pin_scan_f30_M2.json <==
{
 "id": "B3_AA_n4pin_scan_f30_M2",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 2.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned hollow->bridge scan, f=0.3: intermediate branch (total moment fixed at 2)",
 "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
 "cr_shift": [
  0.87108,
  0.00023,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_AA_n4_bridge_pin_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2d/B3_AA_n4pin_scan_f30_mag.json <==
{
 "id": "B3_AA_n4pin_scan_f30_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 pinned hollow->bridge scan, f=0.3: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n4_bridge_pin_m4/final.traj",
 "cr_shift": [
  0.87108,
  0.00023,
  -0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_AA_n4_bridge_pin_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2d/C2_AA_n5_bridge_freefix_m4.json <==
{
 "id": "C2_AA_n5_bridge_freefix_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket with Cr xy held on the site: 5x5, far-field spacing free",
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2d/C2_AA_n5_bridge_pinfix_m4.json <==
{
 "id": "C2_AA_n5_bridge_pinfix_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket with Cr xy held on the site: 5x5, far-field spacing pinned at 3.57 A beyond r=5.0 A",
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2d/C2_AB_n4_mid2_pinfix_fromdrift_m4.json <==
{
 "id": "C2_AB_n4_mid2_pinfix_fromdrift_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.4,
  "cr": [
   {
    "site": "mid2",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB 4x4 pinned, mid2 with Cr xy held, from the final geometry of C2_AB_n4_topB_pin_m4 (Cr 0.09 A away)",
 "from": "prod/runs/C2_AB_n4_topB_pin_m4/final.traj",
 "cr_shift": [
  -0.08636,
  -0.02593,
  0.0
 ]
}

==> anc/DA2_data/prod/tasks/C2d/C2_AB_n4_mid2_pinfix_m4.json <==
{
 "id": "C2_AB_n4_mid2_pinfix_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.4,
  "cr": [
   {
    "site": "mid2",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AB 4x4 pinned, mid2 with Cr xy held, fresh build"
}

==> anc/DA2_data/prod/tasks/C2d/C2_AB_n4_topB_pinfix_m4.json <==
{
 "id": "C2_AB_n4_topB_pinfix_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 4,
  "gap": 3.4,
  "cr": [
   {
    "site": "topB",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 4.5
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket with Cr xy held on the site: 4x4, far-field spacing pinned at 3.4 A beyond r=4.5 A",
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2d/C2_AB_n5_topB_freefix_m4.json <==
{
 "id": "C2_AB_n5_topB_freefix_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [
   {
    "site": "topB",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket with Cr xy held on the site: 5x5, far-field spacing free",
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2d/C2_AB_n5_topB_pinfix_m4.json <==
{
 "id": "C2_AB_n5_topB_pinfix_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [
   {
    "site": "topB",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket with Cr xy held on the site: 5x5, far-field spacing pinned at 3.4 A beyond r=5.0 A",
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2d/C2_AB_n5_top_freefix_m4.json <==
{
 "id": "C2_AB_n5_top_freefix_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [
   {
    "site": "top",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket with Cr xy held on the site: 5x5, far-field spacing free",
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2d/C2_AB_n5_top_pinfix_m4.json <==
{
 "id": "C2_AB_n5_top_pinfix_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 5,
  "gap": 3.4,
  "cr": [
   {
    "site": "top",
    "fix_xy": true
   }
  ],
  "pin_z_radius": 5.0
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "C2 dilute-limit bracket with Cr xy held on the site: 5x5, far-field spacing pinned at 3.4 A beyond r=5.0 A",
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2d/C2_U3_AA_hollow_fix_m4.json <==
{
 "id": "C2_U3_AA_hollow_fix_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) magnetic hollow with Cr xy held (C2_U3_AA_hollow_m4 slid off)",
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2e/C2_U15_AA_bridge_m4.json <==
{
 "id": "C2_U15_AA_bridge_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,1.5"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=1.5 eV) AA bridge, seed 4, Cr xy held, from the PBE bridge",
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2e/C2_U15_AA_hollow_fix_m4.json <==
{
 "id": "C2_U15_AA_hollow_fix_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,1.5"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=1.5 eV) AA hollow, seed 4, Cr xy held, from the PBE hollow",
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2e/C2_U15_AA_hollow_m0.json <==
{
 "id": "C2_U15_AA_hollow_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,1.5"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=1.5 eV) AA hollow, seed 0, from the PBE hollow",
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2f/C2_U3_AB_topB_fix_m4.json <==
{
 "id": "C2_U3_AB_topB_fix_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AB_n3_topB_m4, Cr xy held",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AB_n3_topB_m4"
 ],
 "from": "prod/runs/B1_AB_n3_topB_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2f/C2_U3_AB_top_fix_m4.json <==
{
 "id": "C2_U3_AB_top_fix_m4",
 "type": "relax",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "top",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_AB_n3_top_m4, Cr xy held",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_AB_n3_top_m4"
 ],
 "from": "prod/runs/B1_AB_n3_top_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2f/C2_U3_mono_bridge_fix_m6.json <==
{
 "id": "C2_U3_mono_bridge_fix_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "bridge",
    "z": 2.0,
    "fix_xy": true
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,3.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=3 eV, Cr d) relaxation from the PBE geometry of B1_mono_n3_bridge_m4, Cr xy held",
 "_queue": "queue_hostB.txt",
 "_after": [
  "B1_mono_n3_bridge_m4"
 ],
 "from": "prod/runs/B1_mono_n3_bridge_m4/final.traj"
}

==> anc/DA2_data/prod/tasks/C2g/C2_U05_AA_bridge_m4.json <==
{
 "id": "C2_U05_AA_bridge_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,0.5"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=0.5 eV) AA bridge, seed 4, Cr xy held, from the PBE bridge",
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/tasks/C2g/C2_U05_AA_hollow_m0.json <==
{
 "id": "C2_U05_AA_hollow_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,0.5"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=0.5 eV) AA hollow, seed 0, from the PBE hollow",
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/tasks/C2g/C2_U10_AA_bridge_m4.json <==
{
 "id": "C2_U10_AA_bridge_m4",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,1.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=1.0 eV) AA bridge, seed 4, Cr xy held, from the PBE bridge",
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/tasks/C2g/C2_U10_AA_hollow_m0.json <==
{
 "id": "C2_U10_AA_hollow_m0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "setup": ":d,1.0"
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "PBE+U (U=1.0 eV) AA hollow, seed 0, from the PBE hollow",
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/tasks/C2h/C2_mono_n4_min_m6.json <==
{
 "id": "C2_mono_n4_min_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 4,
  "cr": [
   {
    "site": "bridge",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 4x4 free minimum search from the relaxed bridge, Cr displaced 0.05 A",
 "from": "prod/runs/C2_mono_n4_bridge_m6/final.traj",
 "cr_shift": [
  0.0433,
  0.025,
  0.0
 ]
}

==> anc/DA2_data/prod/tasks/C2h/C2_mono_n4_top_fix_m6.json <==
{
 "id": "C2_mono_n4_top_fix_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 4,
  "cr": [
   {
    "site": "top",
    "z": 2.1,
    "fix_xy": true
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 4x4 top, Cr xy held (surface saddle candidate)"
}

==> anc/DA2_data/prod/tasks/C2i/C2_mono_n5_bridge_fix_m6.json <==
{
 "id": "C2_mono_n5_bridge_fix_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 5,
  "cr": [
   {
    "site": "bridge",
    "z": 2.1,
    "fix_xy": true
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 5x5 bridge, Cr xy held",
 "_queue": "queue_hostB.txt"
}

==> anc/DA2_data/prod/tasks/C2i/C2_mono_n5_bridgemin_m6.json <==
{
 "id": "C2_mono_n5_bridgemin_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 5,
  "cr": [
   {
    "site": "bridge",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 5x5 free minimum search from the relaxed bridge (xy held), Cr displaced 0.05 A",
 "from": "prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
 "cr_shift": [
  0.0433,
  0.025,
  0.0
 ],
 "_queue": "queue_hostB.txt",
 "_after": [
  "C2_mono_n5_bridge_fix_m6"
 ]
}

==> anc/DA2_data/prod/tasks/C2i/C2_mono_n5_hollow_m6.json <==
{
 "id": "C2_mono_n5_hollow_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 5,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 5x5 hollow (surface size check)",
 "_queue": "queue.txt"
}

==> anc/DA2_data/prod/tasks/C2i/C2_mono_n5_hollowmin_m6.json <==
{
 "id": "C2_mono_n5_hollowmin_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 5,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 5x5 free minimum search from the relaxed hollow, Cr displaced 0.05 A",
 "from": "prod/runs/C2_mono_n5_hollow_m6/final.traj",
 "cr_shift": [
  0.0433,
  0.025,
  0.0
 ],
 "_queue": "queue.txt",
 "_after": [
  "C2_mono_n5_hollow_m6"
 ]
}

==> anc/DA2_data/prod/tasks/C2i/C2_mono_n5_top_fix_m6.json <==
{
 "id": "C2_mono_n5_top_fix_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 5,
  "cr": [
   {
    "site": "top",
    "z": 2.1,
    "fix_xy": true
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 5x5 top, Cr xy held",
 "_queue": "queue.txt"
}

==> anc/DA2_data/prod/tasks/C2j/C2_mono_n4_btop_f33_fix_m6.json <==
{
 "id": "C2_mono_n4_btop_f33_fix_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 4,
  "cr": [
   {
    "site": "bridge",
    "z": 2.1,
    "fix_xy": true
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 4x4 bridge->top segment, f=0.33, Cr xy held, from the relaxed bridge",
 "from": "prod/runs/C2_mono_n4_bridge_m6/final.traj",
 "cr_shift": [
  -0.20554,
  -0.11864,
  0.0
 ],
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2j/C2_mono_n4_btop_f67_fix_m6.json <==
{
 "id": "C2_mono_n4_btop_f67_fix_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 4,
  "cr": [
   {
    "site": "bridge",
    "z": 2.1,
    "fix_xy": true
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 4x4 bridge->top segment, f=0.67, Cr xy held, from the relaxed bridge",
 "from": "prod/runs/C2_mono_n4_bridge_m6/final.traj",
 "cr_shift": [
  -0.41107,
  -0.23729,
  0.0
 ],
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2j/C2_mono_n5_btop_f33_fix_m6.json <==
{
 "id": "C2_mono_n5_btop_f33_fix_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 5,
  "cr": [
   {
    "site": "bridge",
    "z": 2.1,
    "fix_xy": true
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 5x5 bridge->top segment, f=0.33, Cr xy held, from the relaxed bridge",
 "from": "prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
 "cr_shift": [
  -0.20558,
  0.11869,
  0.0
 ],
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2j/C2_mono_n5_btop_f67_fix_m6.json <==
{
 "id": "C2_mono_n5_btop_f67_fix_m6",
 "type": "relax",
 "system": {
  "kind": "mono",
  "n": 5,
  "cr": [
   {
    "site": "bridge",
    "z": 2.1,
    "fix_xy": true
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "mono 5x5 bridge->top segment, f=0.67, Cr xy held, from the relaxed bridge",
 "from": "prod/runs/C2_mono_n5_bridge_fix_m6/final.traj",
 "cr_shift": [
  -0.41117,
  0.23739,
  0.0
 ],
 "_queue": "queue_hostC.txt"
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n4free_scan_f15_M0.json <==
{
 "id": "C2_AA_n4free_scan_f15_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 free hollow->bridge scan, f=0.15: M=0 branch (fixed total moment)",
 "from": "prod/runs/B2_AA_n4_hollow_m0/final.traj",
 "cr_shift": [
  -0.09251,
  0.16024,
  0.0
 ],
 "_queue": "queue.txt",
 "_after": [
  "B2_AA_n4_hollow_m0"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n4free_scan_f15_mag.json <==
{
 "id": "C2_AA_n4free_scan_f15_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 free hollow->bridge scan, f=0.15: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
 "cr_shift": [
  0.52425,
  -0.90801,
  -0.0
 ],
 "_queue": "queue.txt",
 "_after": [
  "B2_AA_n4_bridge_fix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n4free_scan_f20_M0.json <==
{
 "id": "C2_AA_n4free_scan_f20_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 free hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
 "from": "prod/runs/B2_AA_n4_hollow_m0/final.traj",
 "cr_shift": [
  -0.12335,
  0.21365,
  0.0
 ],
 "_queue": "queue.txt",
 "_after": [
  "B2_AA_n4_hollow_m0"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n4free_scan_f20_mag.json <==
{
 "id": "C2_AA_n4free_scan_f20_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 free hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
 "cr_shift": [
  0.49341,
  -0.8546,
  -0.0
 ],
 "_queue": "queue.txt",
 "_after": [
  "B2_AA_n4_bridge_fix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n4free_scan_f25_M0.json <==
{
 "id": "C2_AA_n4free_scan_f25_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 free hollow->bridge scan, f=0.25: M=0 branch (fixed total moment)",
 "from": "prod/runs/B2_AA_n4_hollow_m0/final.traj",
 "cr_shift": [
  -0.15419,
  0.26706,
  0.0
 ],
 "_queue": "queue.txt",
 "_after": [
  "B2_AA_n4_hollow_m0"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n4free_scan_f25_mag.json <==
{
 "id": "C2_AA_n4free_scan_f25_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 free hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
 "cr_shift": [
  0.46257,
  -0.80119,
  -0.0
 ],
 "_queue": "queue.txt",
 "_after": [
  "B2_AA_n4_bridge_fix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n4free_scan_f30_mag.json <==
{
 "id": "C2_AA_n4free_scan_f30_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 4x4 free hollow->bridge scan, f=0.3: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/B2_AA_n4_bridge_fix_m4/final.traj",
 "cr_shift": [
  0.43173,
  -0.74778,
  -0.0
 ],
 "_queue": "queue.txt",
 "_after": [
  "B2_AA_n4_bridge_fix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n5free_scan_f15_M0.json <==
{
 "id": "C2_AA_n5free_scan_f15_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 free hollow->bridge scan, f=0.15: M=0 branch (fixed total moment)",
 "from": "prod/runs/C2_AA_n5_hollow_free_m0/final.traj",
 "cr_shift": [
  -0.09252,
  -0.16004,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_hollow_free_m0"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n5free_scan_f15_mag.json <==
{
 "id": "C2_AA_n5free_scan_f15_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 free hollow->bridge scan, f=0.15: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
 "cr_shift": [
  0.52426,
  0.90688,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_bridge_freefix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n5free_scan_f20_M0.json <==
{
 "id": "C2_AA_n5free_scan_f20_M0",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "hollow",
    "fix_xy": true
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  },
  "fixmagmom": true
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 free hollow->bridge scan, f=0.2: M=0 branch (fixed total moment)",
 "from": "prod/runs/C2_AA_n5_hollow_free_m0/final.traj",
 "cr_shift": [
  -0.12336,
  -0.21338,
  0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_hollow_free_m0"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n5free_scan_f20_mag.json <==
{
 "id": "C2_AA_n5free_scan_f20_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 free hollow->bridge scan, f=0.2: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
 "cr_shift": [
  0.49342,
  0.85353,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_bridge_freefix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AA_n5free_scan_f25_mag.json <==
{
 "id": "C2_AA_n5free_scan_f25_mag",
 "type": "relax",
 "system": {
  "kind": "AA",
  "n": 5,
  "gap": 3.57,
  "cr": [
   {
    "site": "bridge",
    "fix_xy": true
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   3,
   3,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "opt": {
  "fmax": 0.02,
  "steps": 250,
  "maxstep": 0.1
 },
 "note": "AA 5x5 free hollow->bridge scan, f=0.25: magnetic branch (free moment, seed 4)",
 "from": "prod/runs/C2_AA_n5_bridge_freefix_m4/final.traj",
 "cr_shift": [
  0.46258,
  0.80019,
  -0.0
 ],
 "_queue": "queue_hostC.txt",
 "_after": [
  "C2_AA_n5_bridge_freefix_m4"
 ]
}

==> anc/DA2_data/prod/tasks/C2k/C2_AB_n3_neb7_mid_mid2.json <==
{
 "id": "C2_AB_n3_neb7_mid_mid2",
 "type": "neb",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "mid"
   }
  ]
 },
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "AB mid -> mid2 CI-NEB, 7 images, fmax 0.02 (discretisation check of B3_AB_n3_neb_mid_mid2b)",
 "_after": [],
 "_class": "E",
 "neb": {
  "initial": "prod/runs/B3_AB_n3_mid_shift_m4/final.traj",
  "final": "prod/runs/B3_AB_n3_mid2_shift_m4/final.traj",
  "nimages": 7,
  "image_magmom": [
   4.0,
   4.0,
   4.0,
   4.0,
   4.0,
   4.0,
   4.0,
   4.0,
   4.0
  ],
  "climb": true,
  "fmax": 0.02,
  "steps": 400,
  "maxstep": 0.1,
  "guess": "prod/guess/AB_n3_neb_mid_mid2b_dense7.traj"
 }
}

==> anc/DA2_data/prod/tasks/C2k/C2_mono_n3_neb7.json <==
{
 "id": "C2_mono_n3_neb7",
 "type": "neb",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "note": "surface hollow -> hollow2 CI-NEB, 7 images, fmax 0.02 (discretisation check of B3_mono_n3_neb3g)",
 "_after": [],
 "_class": "E",
 "neb": {
  "initial": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
  "final": "prod/runs/B2_mono_n3_hollow2_z21_m6/final.traj",
  "nimages": 7,
  "image_magmom": [
   6.0,
   6.0,
   6.0,
   6.0,
   6.0,
   6.0,
   6.0,
   6.0,
   6.0
  ],
  "climb": true,
  "fmax": 0.02,
  "steps": 400,
  "maxstep": 0.1,
  "guess": "prod/guess/mono_n3_neb3g_dense7.traj"
 }
}

==> anc/DA2_data/prod/tasks/G/G_hostA_AA_bridge.json <==
{
 "id": "G_hostA_AA_bridge",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ],
 "_queue": "queue.txt",
 "note": "platform gate on hostA: static at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/tasks/G/G_hostA_AA_hollow.json <==
{
 "id": "G_hostA_AA_hollow",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ],
 "_queue": "queue.txt",
 "note": "platform gate on hostA: static at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/tasks/G/G_hostA_AB_topB.json <==
{
 "id": "G_hostA_AB_topB",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
 "_after": [
  "B1_AB_n3_topB_m4"
 ],
 "_queue": "queue.txt",
 "note": "platform gate on hostA: static at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/tasks/G/G_hostA_mono_hollow.json <==
{
 "id": "G_hostA_mono_hollow",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
 "_after": [
  "B2_mono_n3_hollow_z21_m6"
 ],
 "_queue": "queue.txt",
 "note": "platform gate on hostA: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/tasks/G/G_hostB_AA_bridge.json <==
{
 "id": "G_hostB_AA_bridge",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ],
 "_queue": "queue_hostB.txt",
 "note": "platform gate on hostB: static at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/tasks/G/G_hostB_AA_hollow.json <==
{
 "id": "G_hostB_AA_hollow",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ],
 "_queue": "queue_hostB.txt",
 "note": "platform gate on hostB: static at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/tasks/G/G_hostB_AB_topB.json <==
{
 "id": "G_hostB_AB_topB",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
 "_after": [
  "B1_AB_n3_topB_m4"
 ],
 "_queue": "queue_hostB.txt",
 "note": "platform gate on hostB: static at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/tasks/G/G_hostB_mono_hollow.json <==
{
 "id": "G_hostB_mono_hollow",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
 "_after": [
  "B2_mono_n3_hollow_z21_m6"
 ],
 "_queue": "queue_hostB.txt",
 "note": "platform gate on hostB: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/tasks/G/G_hostC_AA_bridge.json <==
{
 "id": "G_hostC_AA_bridge",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "bridge"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AA_n3_bridge_m4/final.traj",
 "_after": [
  "B1_AA_n3_bridge_m4"
 ],
 "_queue": "queue_hostC.txt",
 "note": "platform gate on hostC: static at the relaxed geometry of B1_AA_n3_bridge_m4"
}

==> anc/DA2_data/prod/tasks/G/G_hostC_AA_hollow.json <==
{
 "id": "G_hostC_AA_hollow",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 0.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AA_n3_hollow_m4/final.traj",
 "_after": [
  "B1_AA_n3_hollow_m4"
 ],
 "_queue": "queue_hostC.txt",
 "note": "platform gate on hostC: static at the relaxed geometry of B1_AA_n3_hollow_m4"
}

==> anc/DA2_data/prod/tasks/G/G_hostC_AB_topB.json <==
{
 "id": "G_hostC_AB_topB",
 "type": "static",
 "system": {
  "kind": "AB",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "topB"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B1_AB_n3_topB_m4/final.traj",
 "_after": [
  "B1_AB_n3_topB_m4"
 ],
 "_queue": "queue_hostC.txt",
 "note": "platform gate on hostC: static at the relaxed geometry of B1_AB_n3_topB_m4"
}

==> anc/DA2_data/prod/tasks/G/G_hostC_mono_hollow.json <==
{
 "id": "G_hostC_mono_hollow",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 3,
  "cr": [
   {
    "site": "hollow",
    "z": 2.1
   }
  ]
 },
 "magmom": 6.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1,
  "conv": {
   "energy": 1e-05,
   "density": 0.0001,
   "eigenstates": 1e-08,
   "forces": 0.005
  }
 },
 "from": "prod/runs/B2_mono_n3_hollow_z21_m6/final.traj",
 "_after": [
  "B2_mono_n3_hollow_z21_m6"
 ],
 "_queue": "queue_hostC.txt",
 "note": "platform gate on hostC: static at the relaxed geometry of B2_mono_n3_hollow_z21_m6"
}

==> anc/DA2_data/prod/tasks/bench/bench_AA_n3_e450_k6_E.json <==
{
 "id": "bench_AA_n3_e450_k6_E",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ]
 },
 "note": "benchmark: timing/memory only"
}

==> anc/DA2_data/prod/tasks/bench/bench_AA_n3_e450_k6_P.json <==
{
 "id": "bench_AA_n3_e450_k6_P",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   6,
   6,
   1
  ]
 },
 "note": "benchmark: timing/memory only"
}

==> anc/DA2_data/prod/tasks/bench/bench_AA_n4_e450_k4_P.json <==
{
 "id": "bench_AA_n4_e450_k4_P",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ]
 },
 "note": "benchmark: timing/memory only"
}

==> anc/DA2_data/prod/tasks/bench/bench_mono_n4_e450_k4_E.json <==
{
 "id": "bench_mono_n4_e450_k4_E",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ]
 },
 "note": "benchmark: timing/memory only"
}

==> anc/DA2_data/prod/tasks/scftest/scf_AA_n3_k4_s005_dif.json <==
{
 "id": "scf_AA_n3_k4_s005_dif",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05
 },
 "note": "SCF-stability test"
}

==> anc/DA2_data/prod/tasks/scftest/scf_AA_n3_k4_s010_dif.json <==
{
 "id": "scf_AA_n3_k4_s010_dif",
 "type": "static",
 "system": {
  "kind": "AA",
  "n": 3,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow"
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1
 },
 "note": "SCF-stability test"
}

==> anc/DA2_data/prod/tasks/scftest/scf_mono_n4_s005_sum_b02.json <==
{
 "id": "scf_mono_n4_s005_sum_b02",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "z": 1.7
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.05,
  "mixer": "sum",
  "beta": 0.02,
  "nmaxold": 8,
  "weight": 100
 },
 "note": "SCF-stability test"
}

==> anc/DA2_data/prod/tasks/scftest/scf_mono_n4_s010_dif.json <==
{
 "id": "scf_mono_n4_s010_dif",
 "type": "static",
 "system": {
  "kind": "mono",
  "n": 4,
  "gap": 3.6,
  "cr": [
   {
    "site": "hollow",
    "z": 1.7
   }
  ]
 },
 "magmom": 4.0,
 "calc": {
  "ecut": 450,
  "kpts": [
   4,
   4,
   1
  ],
  "smear": 0.1
 },
 "note": "SCF-stability test"
}
